Privacy-Preserving Application-to-Application Authentication Using Dynamic Runtime Behaviors

Application authentication is typically performed using some form of secret credentials such as cryptographic keys, passwords, or API keys. Since clients are responsible for securely storing and managing the keys, this approach is vulnerable to attacks on clients. Similarly a centrally managed key store is also susceptible to various attacks and if compromised, can leak credentials. To resolve such issues, we propose an application authentication, where we rely on unique and distinguishable application's behavior to lock the key during a setup phase and unlock it for authentication. Our system add a fuzzy-extractor layer on top of current credential authentication systems. During a key enrollment process, the application's behavioral data collected from various sensors in the network are used to hide the credential key. The fuzzy extractor releases the key to the server if the application's behavior during the authentication matches the one collected during the enrollment, with some noise tolerance. We designed the system, analyzed its security, and implemented and evaluated it using 10 real-life applications deployed in our network. Our security analysis shows that the system is secure against client compromise, vault compromise, and feature observation. The evaluation shows the scheme can achieve 0 percent False Accept Rate with an average False Rejection Rate 14 percent and takes about 51 ms to successfully authenticate a client. In light of these promising results, we expect our system to be of practical use, since its deployment requires zero to minimal changes on the server.

==> figs/charts.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns                       #visualisation\n",
    "import matplotlib.pyplot as plt             #visualisation\n",
    "%matplotlib inline     \n",
    "sns.set(color_codes=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "chaff = [100,200,400,800,1600]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Effect of number of chaff points on enrollment"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "tan_enroll = [110.842, 126.598,152.498,180.818,218.882]\n",
    "irms_enroll=[105.628,109.388,116.326,149.8632,207.57]\n",
    "phn_enroll=[109.712,118.052,134.54,160.7,220.564]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Number of Chaff Points')\n",
    "plt.ylabel('Time to Enroll (milliseconds)')\n",
    "plt.grid(True)\n",
    "plt.plot(chaff, tan_enroll, 'bo', linestyle='dashed', label='Applicaton 1', markersize=5)\n",
    "plt.plot(chaff, irms_enroll, 'ro', linestyle='-.', label='Applicaton 2')\n",
    "plt.plot(chaff, phn_enroll, 'go', linestyle='solid', label='Applicaton 3')\n",
    "plt.legend(loc='lower right', prop={'size': 12})\n",
    "fig=plt.figure(1)\n",
    "fig.savefig('enrollment_time.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Effect of number of chaff points on authentication"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "tan_auth = [60.124,63.328,68.1,77.144,90.35]\n",
    "irms_auth=[46.47,49.798,55.516,61.96,77.922]\n",
    "phn_auth=[58.936,60.89,66.606,75.714,89.53]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Number of Chaff Points')\n",
    "plt.ylabel('Time to Authenticate (milliseconds)')\n",
    "plt.grid(True)\n",
    "plt.plot(chaff, tan_auth, 'bo', linestyle='dashed', label='Applicaton 1', markersize=5)\n",
    "plt.plot(chaff, irms_auth, 'ro', linestyle='-.', label='Applicaton 2')\n",
    "plt.plot(chaff, phn_auth, 'go', linestyle='solid', label='Applicaton 3')\n",
    "plt.legend(loc='lower right', prop={'size': 12})\n",
    "fig=plt.figure(1)\n",
    "fig.savefig('authentication_time.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Effect of degree of polynomial  on enrollment"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "degree=[8,16,24,32,40,48]\n",
    "app1_enroll = [109.388,117.51,107.862,127.268,108.914,122.488]\n",
    "app2_enroll = [116.79,114.39,106.03,134.14,131.07,106]\n",
    "app3_enroll = [104.01,100.95,118.44,119.41,105.5,142.75]\n",
    "plt.xlabel('Degree of Polynomial')\n",
    "plt.ylabel('Time to Enroll (milliseconds)')\n",
    "plt.grid(True)\n",
    "plt.plot(degree, app1_enroll, 'bo', linestyle='dashed', label='Applicaton 1', markersize=5)\n",
    "plt.plot(degree, app2_enroll, 'ro', linestyle='-.', label='Applicaton 2')\n",
    "plt.plot(degree, app3_enroll, 'go', linestyle='solid', label='Applicaton 3')\n",
    "plt.legend(loc='upper left', prop={'size': 12})\n",
    "fig=plt.figure(1)\n",
    "fig.savefig('enrollment_by_degree_time.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Effect of degree of polynomial  on auth"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "app1_auth = [47.192,50.88,53.81,52.132,53.416,52.966]\n",
    "app2_auth = [49.47,54.21,51.31,50.43,51.06,52.34]\n",
    "app3_auth = [51.12,51.67,51.64,52.87,51.26,53.68]\n",
    "plt.xlabel('Degree of Polynomial')\n",
    "plt.ylabel('Time to Authenticate (milliseconds)')\n",
    "plt.grid(True)\n",
    "plt.plot(degree, app1_auth, 'bo', linestyle='dashed', label='Applicaton 1', markersize=5)\n",
    "plt.plot(degree, app2_auth, 'ro', linestyle='-.', label='Applicaton 2')\n",
    "plt.plot(degree, app3_auth, 'go', linestyle='solid', label='Applicaton 3')\n",
    "plt.legend(loc='lower right', prop={'size': 12})\n",
    "fig=plt.figure(1)\n",
    "fig.savefig('auth_by_degree_time.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = [8,24,32,40,48]\n",
    "far1 = [100, 22.22, 11.11, 0, 0]\n",
    "far2 = [100, 11.11, 11.11, 11.11, 0]\n",
    "far3 = [100, 11.11, 11.11, 11.11, 0]\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, far1, width, label='Target App 1')\n",
    "rects2 = ax.bar(x + width/2, far2, width, label='Target App 2')\n",
    "#rects3 = ax.bar(x + width/2, far3, width/2, label='Target App 3')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('FAR')\n",
    "ax.set_title('Degree of Polynomial')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels)\n",
    "ax.legend()\n",
    "\n",
    "\n",
    "def autolabel(rects):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.annotate('{}'.format(height),\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom')\n",
    "\n",
    "\n",
    "autolabel(rects1)\n",
    "autolabel(rects2)\n",
    "#autolabel(rects3)\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "plt.show()\n",
    "fig.savefig('far.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "degree = [8,24,32,40,48]\n",
    "far1 = [100, 22.22, 11.11, 0, 0]\n",
    "far2 = [100, 11.11, 11.11, 11.11, 0]\n",
    "far3 = [100, 11.11, 11.11, 11.11, 0]\n",
    "plt.xlabel('Degree of Polynomial')\n",
    "plt.ylabel('FAR')\n",
    "plt.grid(True)\n",
    "plt.plot(degree, far1, 'bo', linestyle='dashed', label='Target Applicaton 1', markersize=5)\n",
    "plt.plot(degree, far2, 'go', linestyle='-.', label='Target Application 2')\n",
    "plt.plot(degree, far3, 'ro', linestyle='solid', label='Target Application 3')\n",
    "plt.legend(loc='upper right', prop={'size': 12})\n",
    "fig=plt.figure(1)\n",
    "fig.savefig('far.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "app = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]\n",
    "frr40 = [66.66666667,40,0,0,0,6.67,0,40,0,40]\n",
    "average_40 = [19.33,19.33,19.33,19.33,19.33,19.33,19.33,19.33,19.33,19.33]\n",
    "frr32 = [53.33,40,0,0,0,0,0,6.67,0,40]\n",
    "average_32=[14,14,14,14,14,14,14,14,14,14]\n",
    "plt.xlabel('Application')\n",
    "plt.ylabel('FRR')\n",
    "plt.grid(True)\n",
    "#plt.plot(frr40, app, 'bo', label='40 Degree Polynomial', markersize=5)\n",
    "#plt.plot(frr32, app, 'ro',  label='32 Degree Polynomial')\n",
    "plt.plot( app, frr40, 'go', label='40 Degree Polynomial', markersize=5)\n",
    "plt.plot( app,frr32, 'ro',  label='32 Degree Polynomial')\n",
    "plt.plot(app, average_40, 'orange', linestyle='-.', label='Average FRR for 40 Degree Polynomial')\n",
    "plt.plot(app, average_32, 'b',linestyle='--',label='Average FRR for 32 Degree Polynomial')\n",
    "plt.legend(loc='upper right', prop={'size': 9})\n",
    "fig=plt.figure(1)\n",
    "fig.savefig('frr.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYcAAAEpCAYAAAB4CO7gAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nO2deXyU1dX4v5OVAAlkA2SXKBeMC4gLCAXcalMFLdYFKYgtVEut7Vvr9hPrq69L1dbWDe3rhiyuiNaq+LYuILLYuoA14JV9EZAQlhAIIcnk98c8g5NkZjKTedaZ8/18/EjOc5957n2We+4959xzfY2NjQiCIAhCKGlOV0AQBEFwH6IcBEEQhBaIchAEQRBaIMpBEARBaIEoB0EQBKEFGU5XIAGygVOB7UCDw3URBEHwCunAUcC/gdpIhbysHE4FFjtdCUEQBI/yPeCjSAe9rBy2A+zZcwC/v+VajcLCjlRWVtteKStJtjYlW3sg+dqUbO2B5GtTvO1JS/ORn98BjD40El5WDg0Afn9jWOUQPJZsJFubkq09kHxtSrb2QPK1qY3tiWqOF4e0IAiC0AJRDoIgCEILRDkIgiAILRDlIAiCILTAyw5pQUiIquVL2TX/Vep3V5JRUEjRuIvJG3qG09USBFcgykFISaqWL+XbWTNpPHwYgPrdlXw7ayaAKAhBQMxKQoqya/6rRxRDkMbDh9k1/1WHaiQI7kKUg5CS1O+ujEsuCKmGKAchJckoKIxLLgiphvgchJSkaNzFTXwOAL6sLIrGXexgrQSvsKx8B/MXraOyqpbCvGzGjSphWGk3p6tlKqIcUpxUeMnDEXQ6S7SSEC/Lynfw3IKvOFzvB6CyqpbnFnwFkFTfjiiHFMaul9ytCihv6BmiDIS4mb9o3ZFvJsjhej/zF61zxXttFqIcDNzagVmJHS95NAU0dnSuKdcQBDuprAq/BUIkuVcRhzTfdWDBhxvswJaV73CsTlXLl7L+xuv5espk1t94PVXLl5p+DTte8mgKSBC8SGFedlh5mg9H+wyzEeWA+zqw4AKtYFhlcIHWzkUfmnqdSC95JHlbSJVRlpA6jBtVQlZGy67T34jjg0ozEbMS7uvAIi3QWvOXR8Dvj+o8jcc8Nm5USROTD0BWRhrjRpWY1pbCvOyw99FMBeRGJDVH8hL8np5+cxXNt1FIJt+DzBywZwQdDxEXYvn9R45/O2tmC1NTvOaxYaXduLJswJF2FuZlc2XZAFNf7HCjLLMVkNuINPOzwjQoOMOw0m4tFEOQZJkVy8wBe0bQ8ZBRUNjqSt1gqofQ0WhbHMzDSrtZOsoJ/nYqOfujpeaQ2UPykOyz4piUg1JqDHA70AH4h9b610qpc4AHgRzgJa31dKPsIOApIA/4ELhGa12vlOoNzAG6ABqYoLWuVkp1BuYC/YAK4FKtta1GO7d1YOEWaIWjuQIx0zxmZvSW1QrIbUhqjtTAbYNKs2nVrKSU6gc8AVwEnAicrJQqA54BLgQGAqcaMggogGu11v0BHzDVkM8AZmitBwCfALcZ8ruAxVrrgcCTwENmNCxehpV244Fpw3nm5rN4YNpwRzuzvKFn0HXS5O9SOaSFf0zNUz2YZR5zY/SWl5DUHKmBHWZZJ4ll5vAjAjODrQBKqcuAY4E1WusNhmwOcIlSahWQo7Vebpw7E7hDKfUUMJKAggnKFwE3AecbxwBeAB5TSmVqresSbJunCV2g1Ty9NIRP9WDWSCZVFvlYhaTmSB2SeVYci3I4BjislHoD6A28CZQD20PKbAd6At0jyIuAKq11fTM5oecY5qcqoBjYFksDCgs7RjxWXJwci6yKx5xHbl4Om2fPpXZXJdlFhfSeOIEuo0Y2KTd2dC55ue2YtWA1u/bUUJSfw6SygYwe0iuu6+2OYIbaXVVr+j0t37w34fq6jZIYn5dXSJbvKJRka5MV7YlFOWQQGNmPBqqBN4AaINRX7wP8BMxUscgx5MEyofhCjrVKZWU1/jBhA8XFuVRU7I/1Z1yP77jBnPLUyCZtCte+0t6due/qYU1k8d6HggiOtoK87Dbd00j+i/LNe3nk5RVHZikVe2p45OUVVO0/5NnRWPC98x03mD73Dm5yzIvvY7J9R5B8bYq3PWlpvqiD6iCxKIcdwLta6woApdRrwCVAQ0iZbgRG+luBo8LIdwKdlFLpWusGo0xwZvCNUW6rUioDyAXEc9dGzHAkm+loi5Y+4/WPNphivpI1BfEh90uIhVjWObwJnKeU6qyUSgfKgHmAUkodY8iuABZorTcBh5RSw41zJxryOmAxcJkhnwQsMP79tvE3xvHFqe5vaCtmOZLNdLRF81/s2lMT9px4oquSYU3BsvId3DBjCT/9w/vcMGOJpY7/ZLhfgj20OnPQWn+slLof+AjIBP4JPA58BbwKtCPQwc8zTpkAPKmUygM+Ax425NOA55RS04HNwHhDfhswUylVDuw1zhfaQCyO5FhnFmY52qKF1xbn51ARRkHEE13l9TUFdqd/9vr9EuwjpnUOWutnCISuhvIecFKYsiuB08LINxHwWzSX7wbGxlIPITqtrXNwIg99tIVCk8oGNvE5QPzmK6+vKbA7Mszr90uwD0mfkUS0ts7BiQSD0dJnjB7SK2HzldvWFCz8dEtcJiK783q57X4J7kXSZyQR4RzJGf56vrftc6qW+xxJMNja6vNEzVeRVpO3P/HEtle6jSwr38GsdzS1dYFYjVhmZnanYJA1GEKsiHJIIoId0Lx/rGLPoUby6g8wqvIzBlRv5NtZmvxjL2dPGD1gdS4YKxcK5Q09g4Nr11C18IMm8v1Ll9D+mGNttaPPX7TuiGII0pqJyO4UDLI9qhArohwcwMpd54aVdqPrcw+0sCE3Hj7MqMrPebvzkKTLBXPwiy9ayJxwsrZlZuZEXi/ZHlWIBVEONmOFU7i5sjnjcC6lYZaKDNjxH4rHT3BNgkGzcIuTta0momROwZAspOI2wimpHJxcBGR2dEo4ZfNO10BbSqs3NimbUVCYlB1RpBTndjtZx40qaeJzgOSYmaU6dkT5uVH5pFy0ktOLgMx2Cr/w7tctlE2dL4NFRUOayJLZ6Vg07mJ8WVlNZE60d1hpN6695KSkzdKZqlgd5efWLMgpN3NwehGQmdEpy8p3UF1TH/ZYVUaHIyPqZHc6usnJOnpIL0p7d7b9uoJ1WB3l59YsyCmnHJy2T5sZnRJt5FKYl02/m//Upjp6kUSdrJJvyB04ZV6Jdl2rw43dtod9kJRTDk7bp82MTon28lht506mzrT5fhlBUyPg2TZ5ESdW8MdyXavDjd263WjKKQc3LAIyyykc6aXq0C7d0o8p2TpTq0yNyaRA7cAp80pr17U63Nit242mnHKIxz7txgiCUCK9VFecqyy9rtN+G7OxwtTodgXqRsXllHkllutaGeXntj3sg6SccoDY7NN2T3Hbooiceqmc9tuYjRWmRjcr0EiK65Nv61nwTXqTd2nsaPt2THPKvOIGs44bQ8xTUjnEQqSp5kvz/0XX5xaZOtJKRBE58VIl0pmGKsHi/BwuGnG04x+FFaZGNyvQcIrry6zuvLPqEHW+QJcQfAfzctvZFn3llHnFrWYdp0m5dQ6xEmmqWZXRwfS1EU5kS02Etq4raB7PXbGnxhXx3HlDz6DrpMlHlFtGQSFdJ01OSPm7OftpOAW1qPDkI4ohyOF6P7MWrLarWqZuMuWF67odmTlEINJUM6/+AGCuicCtoWyRaOu6ArfGc4P5+YbcEPgQiXAzv6qMDmHLRtqtzyqcMq+40azjNKIcIhAp/fWoys+O/G2WicANNs94aUtn6jUlmAhuWpjXnHCKK6/hYFgFUZSfY2fVBBchyiECTZy9+w4dSX8dmq/ILBNBqtg8vagEE8Gt2U/DKa6xJ3Ti5TX+Fu/gpLKBTlVTcBhRDlEITjUD0R0vWWYisCLqyI1huKmiBL1Ac8XVD8gJ886MHtKLior9zlVUaEHzb3vyBaWWBA2IcogBO0wEZto8o0U/gXPx1M2VoFuilYQAYndvG3auGQn3bT/6ykom/UCZ/uxEOcSAGxcMRSOS4/fJv69qIrMrPUEooR1QcXGujEoFT2P3Ysdw33ZtXYMlQR0SytoKTqf4bgvxOHjdHDIrCG4n2mJHK7AzqCOmmYNS6gOgC1BniK4GSoDpQCbwF631Y0bZc4AHgRzgJa31dEM+CHgKyAM+BK7RWtcrpXoDc4zf18AErXW1Oc1LHDevdI1EJMdvJJIxWkhoHTf6pbyG3Ysd7QzqaHXmoJTyAf2Bk7TWg7TWg4CtwN3ACGAQ8HOl1HFKqRzgGeBCYCBwqlKqzPipOcC1Wuv+gA+YashnADO01gOAT4DbTGudCbh5pWskxo0qISsj9klhskYLCZFx6wYzXsPuxY7hvu3szHRLgjpi6UGCWdz+oZRaqZS6FjgHeF9rvVtrfQCYB/wYOA1Yo7XeoLWuJ6AQLlFK9QFytNbLjd+aacgzgZHG+UfkJrTLNNy80jUSzVd8RkOihVITr63Kdyt270IYbjX3tZecZMmMLxazUj7wHvArAiakhcBLwPaQMtsJKIbuYeQ9o8iLgCpDkYTKXYObV7pGI+j4bR7dEIqYElKXVFqQaCVOLHZsHlVmVWBHq8pBa70MWBb8Wyn1NAGfwl0hxXyAn8BMpDEBOYY8ZgoLO0Y8VlyceEbJ4jHnkZuXw+bZc6ndVUl2USG9J06gy6iRCf92m+oTZ5vGjs4lL7cdsxasZteeGoryc5hUNpDRQ3pZVMP4MOMZuY142rRz0YeOvFvF+TlUhEmNUZyf06L+qf6MWv2tMedRMuY8036vTXWw4Bm1qhyUUiOAbK31e4bIB2wEjgop1g3YRsAXEY98J9BJKZWutW4wymyLpwGVldX4/c31i7na1HfcYPrcO7iJzO4QzGXlO3j9ow1U7KmJe8Rf2rsz9109rInMDSGkyRjKGk+bmodB1lbsYu2jj7O/qsbyYIeLRhwddkHiRSOOblL/VH9GbqR5aP3Rk3+C77jBrZ9okJbmizqoPlIuht/qDDyglGqnlMoFrgR+ApytlCpWSrUHLgbeAT4GlFLqGKVUOnAFsEBrvQk4pJQabvzmRENeBywGLjPkk4AFMbfSJSwr38ENM5bw0z+8zw0zlpju1AuahoIjPXEeJgd2h0GGIplIvUm40Pp1jz1hSWh9LGalN5VSpwOfA+nAY1rrJUqpW4EPgCzgKa31vwCUUpOBV4F2wNt852yeADyplMoDPgMeNuTTgOeUUtOBzcB4k9pmC3ZsCuTmbKZC23E6Ek5WRHuPcAMKf22tJaH1Ma1z0FrfRrMQU63188DzYcq+B5wURr6SgNO6uXwTMDq26roPOzpurzkPvbai3Cms2IEuGZH1GN9h54BC0mckiB0dt5eymbp972Q34dVIODuJNDNfu3UvX6yrTDmFYeeAQtJnJEikDjpUnqhPItzCF7euT3DSju41rNiBLtmINDP/4PNtKbmAL9y6irTsbEsGFDJzSJDW0lAn6pMITqkP1/tJS/Ph9ze6eqTktB3da7h1zwe3EOsMPFV8cOHWVcQbrRQrKakczLSJt7YXQyI+ieaKxe9vPKJ43PoRiB297YivpiXx5Alzqw/ObJoPKBxbBJdsWGETjxb1kYhPwotRSk7Z0b3utBRfTXjGjSrh2bdXU9/Qci1Tc9zog/MyKacc7M6ymogz2Q5nt9mjVSfSCdgRTmw1Xsz+axeNzRa5+nwBZ2movnCrD87LpJxysNsmnsjWmFZHKVk1WrXbju7FGVZzxFcTnvmL1tF80tDYCDk5GWRnpnt2pugFUk452G0TT2R/aKv3XE6W0arX1oGEQ3w14Yn0DKtr6nn4187kN0sVUk45OGETb+tKVKv3XE6W0aqX1oFEQtY8hCcZni140yeWcsrBCZt4Ili553KyjFatnmHZgdfeS7tIhmfrVZ9YyikHkNjyIMkyWk3EdOcm5L1sSTI8W6/6xFJSOQgBkmm0KknkkhevP1uv+sREOaQ4MloVBGvxqt9ElEOCeNHRJAiCfXjVbyLKIQG86mgSBME+vOo3EeWQAF51NAmCYC9e9JuIckgArzqahORDzJuC2ch+DgkQy14OgmA1QfNmKu5vIFiHKIcE8NImPELyEs28KQhtRcxKCeBVR5OQXIh5U7ACUQ4J4kVHk+AsZqdJ92ocfThkwyP3+I9EOQhJg1s+qmhYkSbdq3H0zZENj9wVHh+zclBK/REo0lpPVkoNAp4C8oAPgWu01vVKqd7AHKALoIEJWutqpVRnYC7QD6gALtVa71BKZQFPA6cANcAVWuuvTGyfkCK46aOKhhVp0pPFvJksKeQTwU3h8TEpB6XU2cCVwFuGaA4wRWu9XCn1NDAVeByYAczQWr+olLoNuA24CbgLWKy1Pl8pNRF4CLgMuA44oLUeqJQaCcwEhprWOiFlcNNHFY22pEmPZUaUDObNZEkhnwhu8h+1Gq2klCoA7gbuMf7uA+RorZcbRWYClyilMoGRwLxQufHv8wnMHABeAMqM8kfkWusPgWJj9iEkKVXLl7L+xuv5espkPplyNVXLl5ryu276qKIRKR16JHkqhanGe2+SETeFx8cSyvpX4FZgj/F3d2B7yPHtQE+gCKjSWtc3kzc5xzheBRRH+S0hCQnalIMjwdqKXXw7a6YpCsJNH1U0isZdjC8rq4ksWpr0VApTjffeJCNuCo+PalZSSk0Btmit31NKTTbEaUDorq4+wB9GjiEPlgkl0jm+kHNiorCwY8RjxcW58fyUZSz8dAuzFqxm154aivJzmFQ2kNFDegGwc9GHbJ49l9pdlWQXFdJ74gS6jIq8/aETbYpW/3jY9Lf5YW3Ke/42n5Ix5yVUx8kXlPLoKyuprWs4IsvOTGfyBaW237No1ysecx65eTkxP/PdEWY+u6tqbWuXbdeJ894kdC2X9A3NGTs6l7zcdmG/t2jfoRXtac3ncBlwlFJqBVAAdCTQmR8VUqYbsA3YCXRSSqVrrRuMMtuMMt8Y5bYqpTKAXKAS2GqUW9fst2KmsrIav7+5TjJ/17S20txRWrGnhkdeXkHV/kOU7l/fJDqjtmIXax99nP1VNWEdcE60KVr947Vx11bsiihPtF2lvTsz6QeqhW2+tHdnW+9ZLM/Id9xg+tw7uIks0jkFEcJUC/KybWmX3e9cPPemrbilb4hEae/O3Hf1sCayNxauifgdjh19bFztSUvzRR1UHykX7aDW+lyt9fFa60HA74E3tNZXAYeUUsONYhOBBVrrOmAxAYUCMAlYYPz7beNvjOOLjfJH5EqpEcAhrfXmGNvoCaKZBaJFZ7gFM80aVtuUh5V244Fpw3nm5rN4YNpwzztowV1mBsE5nDAvtjV9xgTgz0qprwjMJh425NOAnyulVgHfA6Yb8tuAoUqpcqPMLw35I0C2IX+YgKJJKqI5Sr0QnWGmo1dsyvEzrLQbV5YNOOI7KczL5sqyAUmh+ITYcSLgIuZ1DlrrmQQikNBarwROC1NmEzA6jHw3MDaM/BCBENmkJdrq1YyCwrCKwE3RGWauvm2+LWl2cRH5F45LmRj2tpIMYapCYjixCl4S71lMNLOAF0bSZps18oaeQb/7/0T/p2ZyylN/FcUgCK1QtXwp39u2nAx/fRO51eZFSZ9hMdFXrwaOuTmXTLKsvhUELxIM/x5w+DANHfezqPBkqjI6kN/Ox4+/b615UZSDDUQzC+QNPcNVyiAcYtYQBGcIDVoprd5IafVGIGB67ld6lqXXFuUgWIpk2RSEtuNk0Ir4HATLaL4iOphl06yUGYKQ7DiZUkSUg2AZXljHIQhuxsmgFTErCZbhhXUcQktCs8AW5+dw0YijxefkEM3Dv+00zYpyECzDC+s4hKaES5fixn0xUgmnglbErCRYhhfWcQhNSaUssEJ0ZOYgWIaTU2KhbXhlXwzBekQ5CJbihXUcwnc4kabBKiSMOjFEOQiCcIRxo0qa+BzA3iywZnXowTDqYLRcMIwaAvtGCK0jykEQhCM0T5diZ7RStA49XgURLYy6LRtLxbKPd7IhyiEFSMUXW2g7oelS7NwYJ1qHHq9yMDOMunkEV3Afb4gvgstr36FEKyU5qbRBveBtzOzQzVxZbEYElxe/Q1EOSU6qhiZWLV/K+huv5+spk1l/4/WSssMDmNmhmxlGbUYElxe/QzErJTmpGJoYq+3aa9P8RPBC5E7RuIubPDdoe4duZhi1GRFcXvwORTkkiNs7mGQKTYyVWGzXZtmRvYCZjl4rMXtdjFlh1GZEcHnxOxTlkABe6GCcDk10glhs19Gm+W55dmZhpqPXaty4LsaMDa+8+B2KckgAL3QwqbiTWyw5nbw4zW8rkgAxcRLd8MqL36EohwTwSgfjtp3cgvbvr/fsJiO/wHT7dyy2ay9O89uKJEB0B277DltDopUSIFJHkowdjFk02QCosdGSDYDyhp5B10mTj3R+GQWFdJ00uYkCGjeqhKyMpq+/26f5bUUSIAptIaaZg1LqTuDHQCPwtNb6QaXUOcCDQA7wktZ6ulF2EPAUkAd8CFyjta5XSvUG5gBdAA1M0FpXK6U6A3OBfkAFcKnW2r3BvyF40Y7oNHbZv1uzXXtxmt9Wgvdh4ZvLeD/72O82qM/txzCH6ya4l1aVg1JqFHAWcCKQCaxSSr0HPAOMArYAbymlyrTWCwgogCla6+VKqaeBqcDjwAxghtb6RaXUbcBtwE3AXcBirfX5SqmJwEPAZWY31ApSqYMxCzfZv702zU+E8tx+vN358JGBzJ5aXBc8IUTH7nDkVpWD1nqRUupMY/TfwzinM7BGa70BQCk1B7hEKbUKyNFaLzdOnwncoZR6ChgJXBQiX0RAOZxvHAN4AXhMKZWpta4zo4FWk0odjBmI/dsZvBA8IUTGiUSCMfkctNZ1Sqk7gFXAe0B3YHtIke1AzyjyIqBKa13fTE7oOcbxKqC4LY0R3I/Yv53BK8ETQnic2I895mglrfXtSqn7gL8D/Qn4H4L4AD8BZROLHEMeLBOKL+RYqxQWdox4rLg4N9af8Qxeb1PxmPPIzcth8+y51O6qJLuokN4TJ9Bl1MjWT/YIbnxGxfk5VOypCStvrb5ubE+ieK1NX+/ZHVZeb8itaE8sPocBQDut9Qqt9UGl1HwCzumGkGLdgG3AVuCoMPKdQCelVLrWusEos80o841RbqtSKgPIBWI2QFdWVuP3N9c79maTtItkaZPvuMH0uXdwk/YkQ7vAvc/oohFHhw2euGjE0VHr69b2JIIX25SRXxDeHJtfAMT3/aSl+aIOqo+Ui+G3+gFPKqWylVJZwIXAXwGllDpGKZUOXAEs0FpvAg4ppYYb50405HXAYr5zNE8CFhj/ftv4G+P4Yq/4GwTBKwwr7caVZQOOhFkX5mVzZdkA8Td4BCfMsbE4pN9WSp0GfE5gtvCqEXFUAbwKtCPQwc8zTplAQJnkAZ8BDxvyacBzSqnpwGZgvCG/DZiplCoH9hrnC4JgMmYFT7g9n1gy4sR+7L7GxpYmGY/QF9ggZiVrsKMDkGfkfpq3p3k+MQiYp7w0C0n2Z9QaIWalo4GNEcslXDMh6fDixiSCPXhxXwKhbUhuJaEFdsXEL/x0CzPfLBfzhIeQkFhzcbOJLqWVgxc2QHECOzqAZeU7mPWOprau4chvy4rd2HCyQ0mlhIVW4/aU/ylrVmqSAA4sSQDnVexIKDh/0bojiiGImCdax2mTXyolLLQat5voUnbm4KUNUFrD7JGkHQkFk9E8sax8B69/tIyKPTWWjeidToMh+cTMw+3fQMoqB7ckgEvUtGXF1NSODiDZzBN2mQjc0KFIPjFzcPs3kLLKwQ0J4MzY29eqkaTVHcC4USVNfA7gbfOEXSN6t3coQuy4PeV/yvoc3JAAzoxkWm4YSbaFYaXduPaSk5Jmxa5dz0Fs/t6lavlS1t94PV9Pmcz6G6+ndP96V69aT9mZgxMrDptjhmnLSyPJ5ia04yb/hAemDW/9RA9g13Ow0uQXzsRpVTroVCOSlaB00mSGufQbSFnlAK3vFmY1Zpi23D41DRLu41j32BN0mXil5wIAwmHnc7DC5Bep88rNy8F33GBTr+U0Tqyv8WIATMqaldyAGaYtryRUC/dx+GtrLc1HbyfB51CcnwO49zlEIlLntXn2XIdqZA3Lynfw6CsrbQ8FdksATDyk9MzBacwybXkhesSLH0e8DCvtxtjRx3oyb0+k51C7K3meD0RfX2PlN+SGAJh4EeXgME6btuzCix9HKhHp+WQXJdfzcSqAo2jcxU3MduD+HRDFrCTYQjgTWlp2tqs/jlQikomz98TkyqBvx+r/cOQNPYOukyYfGQxlFBTSddJkVw8MZeYg2EJzE9pX3U5gcfEQKhceovCzJbLK1mEimTi7jBrpSTNZJJxcX+M1K4EoB8E2gh/HsvIdvL3gKw7XuDPhWKritc6rLQwr7UZebjvJBhwDohwE23E6P5CQ2owe0ovS3p2drobrEZ+DYDteXdUtCKmEzBwE22nrauLm2WdPLCnki3WVYh4QBAsQ5SBYSriUDG1ZTRwu6+kHn287clz8FoJgLmJWEiwj0oZKwYRj8awmDuenaI6bNkoRBK8jMwfBMqLlkxl2/5/iWk0cqz9C/BaCYA4xKQel1O3Apcafb2mtb1RKnQM8COQAL2mtpxtlBwFPAXnAh8A1Wut6pVRvYA7QBdDABK11tVKqMzAX6AdUAJdqre3Z81A4ghX7aZuZMiOSnyJcuURx86bvgmAXrZqVDCXwfWAwMAgYopQaDzwDXAgMBE5VSpUZp8wBrtVa9wd8wFRDPgOYobUeAHwC3GbI7wIWa60HAk8CD5nRMCF2rNpPO1JqjLakzAi3j0FzzFjM5PQezYLgFmLxOWwHrtdaH9Za1wGrgf7AGq31Bq11PQGFcIlSqg+Qo7Vebpw705BnAiOBeaFy49/nE5g5ALwAlBnlBZswY9OhcJi5oVK47LNnDu5uejZat2/6LjhH8816Eh08xcqy8h3cMGMJP/3D+9wwY4ltA5VWzUpa6/Lgv5VSxxIwLz1CQGkE2Q70BLpHkB4VCrYAACAASURBVBcBVYYiCZUTeo5hfqoCioFtCLZgVcZUszdUsiP7rKzBEMJhxpa+bcGuvcnDEbNDWilVCrwF3ADUE5g9BPEBfgIzkcYY5BjyYJlQfCHHWqWwsGPEY8XFubH+jGewok2biouordjVQp5dXJTw9YrHnEdJmN3Edi76kE9mz6V2VyXZRYX0njiBLqNGJnSt1lj46RZmLVjNrj01FOXnMKlsIKOH9Gpa3/wcKvbUtDi3OD8n5nuRbO9dsrUH4m/Tpr/NDzu73vO3+WHfb7N4/aNlYWeyr3+0gbGjjz0is+IZxeqQHg68CvxGa/2iUmoUcFRIkW4ERvpbI8h3Ap2UUula6wajTHBm8I1RbqtSKgPIBWIeslZWVuP3N9c7gZuVTAnDwLo25V84Lmw64fwLx1lyveajsNqKXax99HH2V9VYNgprPgKr2FPDIy+voGr/oSYjsItGHB12DcZFI46O6V4k23uXbO2BtrUp3OApKLfy/oQbqATlwevG2560NF/UQfWRcq0VUEr1Al4HrtBav2iIPw4cUscopdKBK4AFWutNwCFDmQBMNOR1wGLgMkM+CVhg/Ptt42+M44uN8oJN2J1O2CofRzRi9SV4ZWc9wV7MDK6IB6dSjENsM4ffAe2AB5VSQdkTwGQCs4l2BDr4oLN5AvCkUioP+Ax42JBPA55TSk0HNgPjDfltwEylVDmw1zg/ZXEqjDLWjJxm1M+JXeHi8SV4YWc9wV6c2qzHyT3iY3FI/xr4dYTDJ4UpvxI4LYx8EzA6jHw3MLa1eqQCTjqfYsGs+jmxK1xb8zkJApgfXBErwe8qOCBL8zWd8Vq6tallvyzEjdtTWZtVPydGYU6OwITkwKn9LoLfVqSB2djR1gQMSG4lF+H2MEqz6hf0cWQXFwH2bJkovgTByzix/kZmDi7C7aYPM+uXN/QMSsacZ2skjPgS2oakE3EeJwaOohwcItwH53bTh9vrJ5jPwk+3uNoPliy0poCdGDiKcnCASI7dK8sGcGXZANeO0po7x9xWv1CCiQRXHs7lw+JT2Jfe3tX1dSuzFqx2tR8sGYgl0MOJgZkoBweIZj98YNpwV390XjDNBBfZfZnVnQVdzqA+LfCay6g3fnZFWITlFj9YMhBLoIcTAzNRDg7gdsezFwmdlndqOMjIrO4sKjz5iGIIIqPe+CiKkE7ELX4wN5BouvtY+wO7B2aiHBzA7Y7ncFix34NZNJ+W70tvH5gx+NLDlhclHDuTygbyyMsrxM8UATMS8rm1P5BQVgcItzeBmz84q/Z7MItw0/L6tAx8LXI9BnD6o/MSo4f0khDgKJiRCsat/YHMHBzAS45diP4BuGH2EGkm0IiPDH99E9OSGz46r+EFP5NTmJEKxq39gSgHh/DSB+dELqR4iDQt7+SvYWTFJxKtJFiGWalg3NgfiHIQWsWMDyBcHLdZy/4jhfldOuYUhpVewI9MuYogtMSphHx2ID4HoVUS3e4z0r7MCz/dYkr9JDWG4BR2p7u3E5k5CK2SaEbKSHHcsxas5r6rh7WpTs2jp0rHXcywacNbP1EQTMaphHxWI8pBiIlEPoBIDuNIC6xaw6n9fAUhlRDlIFhOJIdxUX5Om35v4ZvLeP+oC6jK6EBe/QFGVX5GafVGW6OnJBmdc8i9twfxOQiWEymOe1LZwLh/a1n5Dt5sfwJVmR3B56MqsyMLupxBece+tkVPRfKhLCvfYcv1Uxm59/YhMwfBciLFcY8e0ivulN3zF61rkRKjPi2DRYUnc1KWPem/o+XCGTv6WFvqkKo4sSFWqs5URDkItmBWHHck/0VVRgfbwgclN5Zz2H3v3b51r5WIchA8RST/RX47X0z+BjNyRLk1F04qYPe9d/vWvVYiPgfBU0TyX/z4+8e1eq5ZOaLcmgsnFbD73qfyLFGUg+ApElnwZkaStETrICSG3fc+0owkFWaJYlYSPEdb/Rdm5ohyYy6cVMHOe5/KW+PGrByUUnnAUuACrfVGpdQ5wINADvCS1nq6UW4Q8BSQB3wIXKO1rldK9QbmAF0ADUzQWlcrpToDc4F+QAVwqdZa4tIE0zErSZpgHm6PBHJrxlQ7iMmspJQ6HfgI6G/8nQM8A1wIDAROVUqVGcXnANdqrfsDPmCqIZ8BzNBaDwA+AW4z5HcBi7XWA4EngYcSbZQghCPRHFGhVC1fyvobr+frKZNZf+P1rtnbwkt4Zc3CsNJuPDBtOM/cfJbrt/E1k1h9DlOBXwLbjL9PA9ZorTdoresJKIRLlFJ9gByt9XKj3ExDngmMBOaFyo1/n09g5gDwAlBmlE8JpJOxD7OSpLl98yOvEC0SSHCemMxKWuspAEqpoKg7sD2kyHagZxR5EVBlKJJQeZPfMsxPVUAx3ymipMXLOYLcbg6IhBlJ0qI5tkvGnJfQb6cSqRwJ5AXa6pBOgyZ7MPoAfxxyDHmwTCi+kGOtUljYMeKx4mJz9guwik1/mx+2k9nzt/kROxk3tGnhp1uY9Y6mtq4BCHzMs97R5OW2Y/SQXnH9lhvaEy9f79kdVl5vyL3YpmhY1Z7i/BwqwiRfLMxJY9Mtv6N2VyXZRYX0njiBLqNGmntteUat0lblsBU4KuTvbgRG+pHkO4FOSql0rXWDUSY4M/jGKLdVKZUB5AIxh49UVlbj97fcK7i4ODfu1Ax2U1uxK6I8XN3d0qaZb5YfUQxBausamPlmOaW9O8f8O21pT/MZy4klhXyxrtLWGUxGfkF4x3Z+AYArnpFZmPnOhXt2S/bXNjEtZabB8C0fUbs38G3UVuxi7aOPs7+qxrTZtFu+I7OItz1pab6og+oj5dpYn48BpZQ6RimVDlwBLNBabwIOKaWCifUnGvI6YDFwmSGfBCww/v228TfG8cVG+aQnUpSM26NnnDIHhHNgfvD5NtsdmmY6tlOFcM9uyX92MPyEbk3WLJxf9TnH7V3b5Ny2rEUREqdNMwet9SGl1GTgVaAdgQ4+6GyeADxphL5+BjxsyKcBzymlpgObgfGG/DZgplKqHNhrnJ8SeHWLQafSR4RzYDbHjtQGiW5+lIpEcj5/sa6SB0I2afp6ypNhz3fLfuWpRFzKQWvdN+Tf7wEnhSmzkkA0U3P5JmB0GPluYGw89UgWvNrJOLUwKNaZiR0OzWiOba86660k1tmmrEVxD7JC2mG8uMWgUwuDIs1YwpVzioWfbknZLJ7RiHW26dXZdDIiykFoE06kjwg3Y2mO06kNZi1YHXMWz9AZRpoP/I0k7Uwj1tmmV2fTyYgoB8EzhJuxOBGtFI1I+2I3HzU33ycgGHCXrDONeGabXpxNJyOiHEzGjP0ChMjYNWNpq9+gKFLsfjPzSTTneqxO9XjeNTe8l5Ks0FtIym4TkbQKyUEiOX8mlQ2Mab+B1nwnrR2P512T91JoC6IcTMSs/QIEZ0kk58/oIb1i2m+gNad5a8fjedfkvRTagpiVTMTM/QKEltgVIproIr9YzCfRnOuxONXjedeseC8lXDf5kZmDiXh1xbMXsDO9sx27fzXf0SzN9901YtnZLJ53zez30iuptoXEkJmDiUiMtnXYudG7XYv8EnHQxvOumf1e2vksBOcQ5WAiEqNtHXbmc/LC7l+h79rKw7l8WHwK+9LbU/hZI+NydzSpq9nvpaTaTg1EOZiMxGhbg935nLwQdpk39AzKc/vxfzGsyDbzvXQqt5ZgL6IcPMKy8h28/tEyKvbUuHIkazXxmHpSyVnqhInHqdxagr2IcvAAzVfTJusq2mjEaupJ9F65YbFYPDhh4rHT7JZKit5tiHLwAOIADBCLqSeRe+XFbVudMvG0xewWb0cvgyJnkVBWDyAOwNhJ5F55cbHYuFElMa3Idpq2hL8mshhRSBxRDh7Ajrj7ZCGRe+XFRYzN10vEuk7CbiJ19C+8+3XEc2RQ5CxiVvIA4gCMndbuVTTThlc3mvFCZFWkDr26pp5l5TvC1l+iopxFZg4eIDg6LM7PAdw7OnQD0UbSrZk2ZG9o64jWoUcyE3nFZJasyMyhjdgdRTGstBtjRx9LRcV+y64RDi9Gi0QaSbfmrJZFjNYxblQJT/59VdhjkWYVXliMmMyIcmgDTkZR2BlqmWzRIrHYsGURozUMK+3G8//UHDjU0OJYtFmFF0xmyYqYldqAU1EUOxd9aGte/mSLFhHHvrNcca4SM5GHEOXQBpyKotg8e66toZbJFi0iNmxn8UpklRDAFWYlpdQVwHQgE/iL1voxh6sUFaeiKGp32RtqmWzRImLDdh4xE3kHx5WDUqoHcDcwBKgFliqlPtBah/deuQCnQkuziwqprdjVQm5VqGUyhtBK5yQIseEGs9I5wPta691a6wPAPODHDtcpKk5Nj3tPnGBrqKWYAQQhdXF85gB0B7aH/L0dOM2husSMEyPQLqNGsr+qxtZQSxlpC0Jq4gblkAY0hvztA1purBuBwsKOEY8VF+e2vVYupWTMeZSMOc/paphGMj6jZGtTsrUHkq9NVrTHDcphK/C9kL+7AdtiPbmyshq/v7GFvLg41/YFY1aTbG1KtvZA8rUp2doDydemeNuTluaLOqgO4gbl8C7w30qpYuAAcDHwc2erJAiCkNo47pDWWn8D3Ap8AKwAntda/8vZWgmCIKQ2bpg5oLV+Hnje6XoIgiAIAVyhHNpIOgTsZ5GIdsyrJFubkq09kHxtSrb2QPK1KZ72hJRNj1bO19jY0pnrEUYAi52uhCAIgkf5HvBRpINeVg7ZwKkE1kW0TPUoCIIghCMdOAr4N4GsFGHxsnIQBEEQLMLxaCVBEATBfYhyEARBEFogykEQBEFogSgHQRAEoQWiHARBEIQWiHIQBEEQWuDlFdIR8cK2o0qpPGApcIHWeqNS6hzgQSAHeElrPd0oNwh4CsgDPgSu0VrXK6V6A3OALoAGJmitq5VSnYG5QD+gArhUa73D4rbcDlxq/PmW1vpGL7fHqOedBDadagSe1lo/6PU2GXX9I1CktZ5sVr2VUlnA08ApQA1whdb6Kxva8oFRxzpDdDVQQphv36xnZ3F7xgC3Ax2Af2itf+3kO5d0M4eQbUdHAIOAnyuljnO2Vk1RSp1OYGVif+PvHOAZ4EJgIHCqUqrMKD4HuFZr3Z/AXhdTDfkMYIbWegDwCXCbIb8LWKy1Hgg8CTxkcVvOAb4PDCZwv4copcZ7tT1Gm0YBZwEnEujwfqWUOsnLbQJQSp0NXBkiMqve1wEHDPlvgJlWtgNAKeUj8P2cpLUepLUeRCD9f4tv3+Tvy6r29AOeAC4i8N6dbNTRsXcu6ZQD3th2dCrwS77bt+I0YI3WeoPWup7Ag79EKdUHyNFaLzfKzTTkmcBIAm07Ijf+fT6BEQLAC0CZUd4qtgPXa60Pa63rgNUEPlqvtget9SLgTKPuXQjMsDt7uU1KqQICHec9xt9m1vuIXGv9IVBsjGCtRBn//4dSaqVS6loif/tmfl9W8SMCM4Otxnd0GXDQxHrH/c4lo3IIt+1oT4fqEhat9RStdWheqEh1jiQvAqqMFyZU3uS3jONVQLHZbQiitS4PvqRKqWMJmJf8Eert+vYE0VrXKaXuAFYB70Wpu1fa9FcCqfH3NK9Ds/q1pd5OfHP5BJ7Lj4CzgWuA3hHqYeazs4pjgHSl1BtKqRXANJPrHfc7l4zKIaFtRx0iUp1jlcN3bWyentGW9iulSoF/AjcA6/F4ewC01rcT+IB6EZgNebJNSqkpwBat9XshYjPrbfs3p7VeprWepLXep7XeRcDncWeEepj5fVlFBoGZz8+AYcDpBPwDjr1zyagcthJIKhUkrm1HHSJSnSPJdwKdlFLBlLtH8V0bvzHKoZTKAHKBSstqHrjOcAKjuJu11s9FqbdX2jPAcPihtT4IzAdGR6i7F9p0GfB9Y0R6JzAWmGJivW3/5pRSIwwfShAfsDFCPcx8H61iB/Cu1rpCa10DvEZAWTj2ziWjcngXOFspVayUak9g29F3HK5Ta3wMKKXUMcaDvQJYoLXeBBwyOl+AiYa8jkC68ssM+SRggfHvt42/MY4vNspbglKqF/A6gQiVF73eHoN+wJNKqWwjEudCAmYZT7ZJa32u1vp4w2n7e+ANrfVVJtb7iFwpNQI4pLXebFV7DDoDDyil2imlcgk42n9C+G/fzPfRKt4EzlNKdTbqWEbAd+DYO5d0ysGL245qrQ8Bk4FXCdi4v+I7p9IE4M9Kqa+AjsDDhnwagWiMVQTysk835LcBQ5VS5UaZX1pc/d8B7YAHlVIrjNHpZA+3B63128BbwOfAp8BSQ/F5tk0RMKvejwDZhvxhAp2VpWit36TpM3pGa72EMN++yd+XVe35GLifQBTjKmAT8LiJ9Y77nZOU3YIgCEILkm7mIAiCICSOKAdBEAShBaIcBEEQhBaIchAEQRBaIMpBEARBaIEoB0EQBKEFohwEQRCEFohyEARBEFogykEQBEFogSgHQRAEoQWiHARBEIQWiHIQBEEQWiDKQRAEQWhBhtMVELzPp59+muXz+X6RlpZ+VWNjYyda7jolCH7gS7+/YcqQIUN2Ol0ZoXVEOQgJk5aW/mS7du2Hd+5cdCA9PaPS5xPdIDSlsbHRt3//3uOqqnY/RWAnOsHliFlJMIMRBQVd92VkZNaJYhDC4fP5GnNzO+8Djne6LkJsiHIQzCA9LS1Ndo0SouLz+RqRPscziFlJSDo2b96YNXHiZcf36NHzUKi8rOyCiokTr6pI9PdHjDhlyEcfffLpww8/2B3guut+a8nm85999kn799//Z/7vfnfLN6HypUsX5952283HdO3arTZUPnv2y6vS09OJh0jXEARRDoJj7F34fkHl3//Wo2Hfvqz0Tp0OF4658JvOo8/abcZv5+fn1z3//KurzPgtp1i3bm3Onj27M8Md69ev5OCTT87SVl5DSG1EOQiOsHfh+wUVL73Qp7GuLg2gYd++rIqXXugDYJaCiMT5559z4rBhw/esXl2em5aW3njXXfet69On7+GLLvrBCcceqw5s2LC+/eOPP/3VwoXvdZo376VuPp+vsaTkmIO33HL75o4dO/rD/eYPf3j2SaefPnTP11/rjp0759eVlV2w67XXXulSWVmZddNNt24YNmxE9fr167Lvv//u3vv378/Izs72/9d/3bD5hBNOqrn11hv6dujQsWHt2jXtd++uzJowYdK2c88t2zt79rPda2sPpc+Y8XC3adOu2xFL2yJdY/Xq8nYPPnh/70OHDqVXVe3LuPTS8TvOP//C3aHXKC7uUrdixae5d9/9wEaAqVMnqauumroN4IknHu3p9/vp3btvzf/7f7dvvueeO3pv3rwxx+/3+y67bMKOCy8ct7u8/Muc+++/u4/f3+DLzMzy33rrf28sKTmmNmqFBdci9j/BESr//rceQcUQpLGuLq3y73/rYcbv79mzJ/OKKy4+LvS/Vau+zAHYt29v5imnnLZ/7tx5q44//oT9L744p0vwvNNOG7Zv3ry/f1lRsTPzhRfmHPX4409/9eKLr61q1y7HP2PGQ90jXa+qal/G0KHDq+bOnbfq8OHDvsWLF3Z++uk5+ic/mbztpZee7wrwP//z+6N/+ctfb50795XVN91066Y77pheEjy/omJn1tNPz9b33PPA2qee+muvzp07N0yceNW2U045bW84xbB+/br2oW177bV5BdGu8dprrxZPmvTT7bNnv7T6oYce188++2TP1q4Ryvbt27Mfe+ypr++554GNTzzx6FH9+6uDc+a8svqJJ5796vnnZx21ceOGrBdemNX1kksu/3b27JdX//CHY3atXPlZh3ifm+AeZOYgOELDvn1Z8cjjpTWz0ujRZ+8D6NevpGblys9zg/KTThp0AOCTT/7V8dRTT99XUFDYAPCjH11Sce+9d/aNds0zzzxnH0CXLl0On3DCoGqA7t27Hz5woDqjuro6bf36te3vvffOo4PlDx06lLZ7d2U6wCmnnFbl8/kYOLC05sCB6lYdB+HMStGucdNNt2754IP3Oj3xxKPdNmxYl3Po0KG4Bobdu3c/1KlTpwaAlSs/y6utrU37xz8WFAHU1tamrVmjc4YNG7Hvscf+0vvjj5flDR/+vX3nnvuDvfFcQ3AXohwER0jv1OlwOEWQ3qnTYTuu365dOyO6ykdjY2Oo3A/g9/ubxOQ2Njbi9zdEjdPNyso68kPp6elNorcaGhp8mZmZjaEK65tvtmbm5xc0BM7N9gMkEgoc7RrXX/+rko4dO9YPHz5yX1nZBbuXLFlc0Px8n89HyK2gvv679oa2ze/3+6ZPv2PDiScOOgiwc+e3Gfn5BQ2ZmZmNgwcPqTbMcV2XLv2o05133rupzQ0SHEXMSoIjFI658BtfZmYT+70vM9NfOOZCV0TNnHrq0P3/+tfyTnv27E4HeP31ecUnnHDS/rb+XqdOnRq6dTvq0GuvvVIAsGjRB3nXXvvzAdHOychIb2xo8MesLaJd44svVuT94hfXbTvvvB/u/fDDhZ0AGhoamlyjc+f8+q1bN+c0NjayadPGrC1bNuWEu86JJw6qmjfvpWKAHTu2Z06ePL5069YtWTfc8Ot+X3yxosMVV0za9bOfXf3N+vVr28dad8F9yMxBcISg09mqaKWgzyFUVlp6wv5bb/3vLbGcX1p6fM1ll03Y8Ytf/Ew1NDT4+vU75uD06XckNAq+/fa7Ntx//919Xn75hW4ZGRmNv//9/6yLNlM44YRBB2bPntn9j3/8Q4/f/e7mmJRmpGuMHz9x27RpUwZkZmb6+/Y9+mBRUfHhTZs2Zode41e/+q9tb7/9RtGPfzzm+B49eh5SamB1uGv84hfXbbvnnjv6XHbZRaV+v5+f/vTqrUcf3a/2yiunbL/vvrv6zp4986iMjIzG3/72Jpk1eBhf6JRaENrC55+v2NizZ8kup+shuJ+tW9cVDR48qK/T9RBaR8xKgiAIQgtEOQiCIAgtEOUgCIIgtECUgyAIgtACUQ6CIAhCC0Q5CIIgCC2QdQ5CUlJVVZX20EN/7Pnll1/kpqenN3bo0LH+V7/6r60nnjjo4NKli3OfffbJ7vFkNX3hhTlFc+c+133kyNG7hww5bf+f/3x/n9LS4/ffd9+fNwTL3HrrDX3/858vcjt27NgAUFdX5xsz5qKdkyb9NGKa8BUrPms/f/7LxXfe+YeIawLefff/Om3atLHdz3529bex1lcQEkWUg5B0+P1+fvObaceeeOKg/XPnzivPyMhgyZIPc2+++bfHzpnzypdt+c0PPni34IYbbtk4atRZVdOn39R3woRJ28aPn9hibcfEiVdtu+SSyyshkFZi/PhxJwwdesb+/v0HHGr5qzBo0MkHBw06OepisVWryiWBnWA7ohwEx/jgs60FbyzZ2GPfgcNZnTpkHR47vO83Z57cM+EV0kuWLM7dtasi67rrfrstLS1gOR0+fOT+66+/ZWNDQyBfUFVVVcYvfzn1mG+/3dGue/cehx544KF12dnZjX/+8/09Vqz4PLe6en9GQUFB3d13P7Du5ZdfKF63bk2Hhx76U+8NG9bv/Pe/l3f+4osVuT5fGpdfPiHi4r8uXbrWd+/e49DatWvaHXNM/0P33ntnry++WJEHcNZZ51ZeffUvd4TOYqZOnaT69x9woLz8Px2rqqoyrr32N5t79Oh5+J133ioGOOqoo2q7det++K9/fbSnz+ejQ4eO9Xffff+GwsKi+kTvmSA0R5SD4AgffLa14MX31vapa/CnAew7cDjrxffW9gFIVEFovbp9375H1wQVQ5Czzz53H8CaNZrKyl1Z99//lzW9evU+PHny+IGLFy/K69ev5NCWLZvbPfvs3K/S0tK45Zbf9X3jjdcKr732N9tXrvws76qrpm4744zv7V+zRrcfNGjI/uAMIRJffvmfnB07dmQff/wJB+fOnVVcUbEz6/nnXy2vra1Nu+aaq1RJybE17dvnNMkvVVdX75s584Wv/vnPdzo988z/9pgz55XVP/jB+RUAl1wyvnLq1Cv7X3/9zZsGDx5y8H//d0bXL7/8ov2oUWdVJXK/BCEcohwER3hjycYeQcUQpK7Bn/bGko09ElUOPp+PrKyssJvyBOndu+/BPn36Hgbo2bN3zd69ezL69Sup/c1vfrflpZfmFm3evKnd119/1bF79x5xbVYze/az3V977ZWufr+f7Oxs/3XX/XZT7959D3/++ae5ZWUXVKanp9O+fXv/mWeeW/nJJx/njhw5el/o+cOGnbEPoH//ATXV1dUtvs9hw4bv/f3vbznm9NOH7f3e90bvHTXqTFEMgiWIchAcYd+Bw2H3bYgkj4fjjjv+wFtvvVHc2NjYJAX2gw/e1+P004dV+Xw+0tO/00s+XyAl98qVn7e/887b+o0bd8m3Z5/9/T1paWk0NjbGlUM71OcQSmNj8+yqjQRNXKFkZ2c3BusELfOe/fSnP985evTZ+xYter/T//7vYz3Ly/+zO9Zd4gQhHiSUVXCETh2ywu7bEEkeD0OHnlHdqVOn+kce+XP3hoYGABYufC/vvff+WXjssaom0nmffPKv3OOPP3H/hAlXVvTrV3Lo3//+uJPfH3UCEjODBw+peuedtwobGho4ePBg2vvvv1t48smnxpQCPD09vTHYjiuvvHzAgQPVaVddNXXnuHGXfrt27dfirBYsQWYOgiOMHd73m1CfA0Bmepp/7PC+Ce/n4PP5+OMfH177xz/e2+vyy39UmpGR0Zibm1f/hz/8aU2XLl3r1679Oux5ZWUX7L7llutLLr/8R8cBlJQce2DHju3ZidYHYPz4ibu2bNnc7oorLi5taGjwjR59dmVZ2fl7ly5dnNvauSeffMr+++676+iCgoL6KVN+8c0999x5dHp6WmO7djn+W275/UYz6icIzZGU3ULCtDVlt1XRSoJ7kZTd3kFmDoJjnHlyz92iDATBEa7jhQAAAKZJREFUnYjPQRAEQWiBKAdBEAShBaIcBEEQhBaIchDMoMHvbx7HLwhNMdaMmBMbLFiOKAfBDD7avfvbznV1hzMl+k0IR2Njo2///r2dgDYlPhTsR6KVhITx+xum1tRU/6K2tmZyY2NjATLoEFriB770+xumOF0RITZknYMgCILQAhnhCYIgCC0Q5SAIgiC0QJSDIAiC0AJRDoIgCEILRDkIgiAILfj/mwWIM69CRfQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fx = [23155, 1576, 18957, 9417, 45691, 54251, 27466, 32813, 59615, 19673, 19061, 6062, 30891, 26455, 18497, 20150, 53160, 2012, 37639, 23982, 8293, 1677, 56249, 58800, 16233, 37615, 8373, 31019, 35653, 10623, 25829, 38347, 39416, 29292, 19546, 54300, 24781, 23842, 17062, 3880, 38482, 32159, 14325, 4055, 14732, 45766, 49278, 59259, 24768, 10150, 26939, 33331, 45961, 20004, 12471, 8408]\n",
    "fy = [13499, 46244, 21272, 61671, 33794, 51074, 3463, 48998, 48721, 39600, 36452, 6321, 60982, 64633, 47797, 19113, 19687, 26711, 6441, 57000, 38974, 55786, 25142, 37486, 15373, 32377, 25857, 54193, 6408, 1308, 11579, 58620, 24805, 9982, 24942, 15498, 16222, 58461, 54430, 50930, 53747, 40945, 45810, 53171, 20430, 40910, 34150, 29881, 32687, 61081, 54573, 46241, 8879, 31094, 56868, 9650]\n",
    "\n",
    "cx = [58830, 5317, 6890, 9149, 30534, 4831, 32944, 27598, 26483, 56190, 22687, 46514, 24032, 7792, 11613, 24161, 50511, 25151, 47575, 16035, 57474, 38661, 16078, 35985, 22785, 14321, 39827, 44061, 32838, 2507, 27765, 44206, 19185, 10194, 44066, 40513, 3578, 47432, 12496, 32440, 30257, 52797, 30363, 53007, 46712, 11436, 13062, 15475, 44922, 5462, 41526, 23938, 9836, 23623, 36116, 13595, 41373, 58127, 56017, 23302, 8683, 57063, 57543, 53614, 59209, 52993, 16730, 20526, 19675, 20338, 12208, 6968, 11477, 22615, 59552, 54037, 10255, 35288, 19329, 34400, 7866, 17159, 45700, 15576, 51423, 24462, 19124, 59276, 20215, 39491, 12989, 25752, 5323, 12195, 46686, 22951, 13731, 29221, 37851, 25823]\n",
    "cy = [19683, 43100, 39073, 18345, 7590, 1600, 58196, 20465, 32359, 33097, 21668, 3357, 15471, 56381, 26117, 40634, 24620, 16112, 47480, 1620, 16584, 50213, 38952, 4516, 8508, 62674, 35488, 8460, 6826, 61933, 6404, 2467, 58765, 3782, 3227, 16842, 53611, 12724, 51457, 6876, 26345, 12129, 57379, 55942, 46102, 55312, 33211, 60012, 10248, 48411, 5402, 45996, 46783, 8570, 42163, 51148, 28242, 40899, 44839, 21700, 53355, 27301, 55728, 63024, 17960, 33431, 18200, 59133, 53148, 27050, 61134, 47063, 56136, 5531, 51385, 61754, 48630, 26683, 13957, 39846, 16488, 9274, 54734, 27833, 54656, 3808, 62450, 38855, 23055, 53281, 50727, 19244, 32086, 58427, 47507, 12810, 57751, 12881, 30360, 2240]\n",
    "\n",
    "\n",
    "plt.plot(fx, fy, 'ro', label= 'Enrollment Features')\n",
    "plt.plot(cx, cy, 'bo', label= 'Chaff Points')\n",
    "plt.legend(bbox_to_anchor=(.5, -0.3), loc='lower center', borderaxespad=0.)\n",
    "fig=plt.figure(1)\n",
    "fig.savefig('vault.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYcAAAE+CAYAAABm29zDAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nO2deXhURda4384eIGEJYZddSkQRBFE2yYw6Y0ZHBUEUBDcYd8dvRkb9CTo4ihufMzrK6LgBgogiIIrwuWMEN1RAAhSIrAIKIaQTyN79+6O7IUkv6aRvd9/bfd7n8ZFU17236i51qs45dY7N6XQiCIIgCDVJiHYDBEEQBPMhwkEQBEHwQoSDIAiC4IUIB0EQBMGLpGg3IARSgbOA/UB1lNsiCIJgFRKB9sA3QLm/SlYWDmcBedFuhCAIgkUZDnzu70crC4f9AIWFR3E4vN1xs7KaUVBQEvFGhZNY61Os9Qdir0+x1h+IvT41tD8JCTZatmwK7jHUH1YWDtUADofTp3Dw/BZrxFqfYq0/EHt9irX+QOz1qZH9CaiOF4O0IAiC4IUIB0EQBMELEQ6CIAiCFyIcBEEQBC+sbJAWhJBYlbeQFfa1FKdBRhnkZg5kxPCx0W6WIJgCWTkIccmqvIUsLl1LcboNbDaK020sLl3LqryF0W6aIJgCEQ5CXLLCvpaqJFutsqokGyvsa6PUIkEwFyIchLikOK1h5YIQb4hwEOKSjLKGlQtCvCEGaSEuyc0cyOLS2qqlpConuZkDo9gqwSp8kX+Axau2U2AvJyszlVEjejC4T7toN8tQRDjEOfHwkvtixPCxkId4KwkN5ov8A8xZsYWKKgcABfZy5qzYAhBT344IhzgmUi+5WQXQiOFjGYEIA6FhLF61/fg346GiysHiVdtN8V4bhdgc4phAL7lReARQgd0VNt4jgL7IP2DYNQQhknje5WDLrYqsHNyYdXYbTiLxkgcSQJfknGzYdQQhUmRlpvr8RhJsrnEkVsYNEQ6YU4foa/fu6FGTDL2Gv5c8KzPVsGvEyyxLiB9GjehRa7zw4HAS9XHDSEQ4YD4domf3blW6y5OmOB3eLFvLsrlrKUsJbDxtyArI10uekpTAqBE9DOtLJASQIEQSz/f00rubqJtGIZZsDyIcMN/sdoX9hGDw4Ey0UZbo+ndxOiwuXQt51BIQDV0BecrCqU6LhAAyIxK3KbYZ3KcdL7yzyedvsbIqFuGA+Wa3wezS9YR6qOlt05gV0OA+7cI6y4mEADIbvlZ+voS5YG3MNm4YjQgHzDe7zShzDSj1UVeImG0F5CHcAshs+Fr5+RLmgrUx27hhNEEJB6XUH4EHgKbA+1rrPyulzgeeBNKBhVrrqe66/YAXgUzgM+AmrXWVUqozMA9oA2hgvNa6RCnVApgPdAcOAldorSPq52i22a2v3bu+qBvqwciZTDx6bxmFxG2KD8w2bhhNvcJBKdUdeA44G/gF+FgplQs8D4wA9gDLlVK5WusVuATAJK31l0qpl4DJwH+AWcAsrfXrSqlpwDTgbuAhIE9rfZFSagLwFER+emWm2W3d3bupFU4qk2w4EgOHejBqJmNG7y0r4W/lJ3GbYg8zjRtGE8zKYSSulcFeAKXUWOBkYJvWeoe7bB4wRim1CUjXWn/pPnY2MF0p9SJwLnBZjfJVuITDRe7fABYAzyqlkrXWlSH2zdLU3b27Km8hK+1rsQcwcBo1k4mk91YsrlAkbpMQCwQjHHoCFUqpZUBn4F0gH9hfo85+oBPQwU95a8Cuta6qU07NY9zqJzuQDewLpgNZWc38/padnRHMKSzB6FGTGE39+xwuyckIeXPZYT82isP2ckPv6aff7mHuSk15ZTXgWqHMXanJzEgjZ8BJhl0n0oweNYn0FSks+WUN9jTILIORbYdwUe7EaDetUcTSd+Qh1voUjv4EIxyScM3sc4ASYBlQCtT08LUBDlzhOIIpx13uqVMTW43f6qWgoARHXWdjXDfr4MHiYE9jCSLVp1Z+bBetMlMbdX1/q4O5KzYfFwweyiurmf1uPn06t2h0+6OJ5xkNGjiSQYys9ZtZ3seGuNnKd2R+GtqfhARbwEm1h2CEwwHgQ631QQCl1BJgDFDzq26Ha6a/F2jvo/xXoLlSKlFrXe2u41kZ/Oyut1cplQRkAAVBtEvwgRFqGiO9MALZLw4Vlvo8pqHeVVbfUxBJ1Zq42QrBEkzgvXeB3yulWiilEoFcYBGglFI93WXjgBVa611AmVJqqPvYCe7ySiCPE4bmicAK97/fc/+N+/e8eLc3NBajgtwN7tOOa3JPOe7llJWZyjW5pzRqwApkv2jd0re/bkO8q6yeCzrSgQklPaoQLPWuHLTWXymlHgc+B5KBD3B5H20B3gLScA3wi9yHjAdeUEplAt8BT7vLbwHmKKWmAruBq9zl04DZSql84Ij7eKERBGNIDnaWapQXRqC9F38ddyb/fmNdSCsUq+8piHToFnGzFYIlqH0OWuuXgZfrFH8EnOGj7npgkI/yXbjsFnXLDwOXBNMOITD1bYKLhotqoL0XOQNOwl5cFpJKxWyD3aff7mH2u/lB9yfSGxfFzVYIFtkhHUPUtwkuGgEG67NfhLpC8TfYpVU0+pSN5ov8A17eV/UJ30iHYBA3WyFYJNlPDDFqRA9SklyPNLHVPlLP+JS0s1bi6PIOq/IWRiW8hpH2C1/kZg4kodrbW608iYjbHRav2u7lfVVf8qSaz8xDOEMwjBg+llHpA8kodYLTSUapk1Hp1jLgC5FBVg5RIFzeKZ5zvP71h1R22ogt0TVbL0t3sLh0LRltz6D4lw5ex4U7UFg4d5GOGD6Wt1d8Q3midxTbSNsdGiN8oxGCQdKjCsEgwiHChEPvX1fYJHXZSFVibfVRVZKNtDYbSSnoFHOBwspTfMegirTdobEqolgOwRArxOJO/vqIS+EQTb94o/X+voRNWprDa2chQFlaNdfknhJzL7lZjKyjRvSoZXOA2BC+8U4kHDnMKHziTjhEexOQ0Xr/BR9u9RI2zoo0bKneI2NGWWzOUs1iZB3cpx2ZGWkN8lYSzE+4HTnMGugy7oRDtP3ijQ6rXVJa5VVetacXyd1O2Bwgtj1S6kaxjeYu6ZwBJ1k29Ifgm3A7cpgtTbGHuBMO0faLNzI0hT8vmOrDHWiSDOlt1kd9sIwUYmSNDaKlXgl03XC7G5s1SVfcCYdo66eN9E4J9PJcOeh8Bve5utHtrA+rxzOqS6z1x4pES71S33XDnfHNrOlG4044mEE/bZTe399L1TQtMawfU7TtNkYTrv6IwGkY0VKv1HfdcLsbmzXdaNwJBzPpp0PF30s17gIV1utG225jNOHoj9kFqBkFV7TUK8FcN5yOHGZNNxp3wgGC109HUv/ZmGtF66WKtt3GaMLRHzMLULMKrmipV8yg1jGjF2FcCodgqKuHPJK0g1d3/x/zDpSRUeY0dKYViq41Gi9VKHabmkIwu2U6lw3rFvWPIhx2KDMLUH+Ca5n9e96d1anWROOSnMhlTIuWesWsap1oI7GV/FBTD5nYap/LNTS1DGwYnjMgkM7TjORmDiSpqnY8o2DsNnVzFxwsLA1r7oJgaWx/AuFPsJgh+qk/AVWa5vDKK/Hpt3si1q5wx+Ey23XNjqwc/FBzmZl00tZaewbAWBWBWV3Z/NFYu41Z/bnDYYcyg+ODP/ytlJwVtaVGRZWDuSs289iNgyPUsuipV8yo1ok2Ihz8UFMPaUvxPd0zSkVgBp1nQ2nMvgIzC0Gj90mY2fHBl+ByVidQtaeXV11/qVyF2EeEgx9q6iEDhaMw+loeYlHnaUUhGApm3ZjnS3CV/noaZYe9I/b6S+UqxD4iHPxQ0xPoyJ5epHTbCGEKRxEOryMzBvKKFyFoBeoKrrpOEeB6NhNze0ejeYIJEOEQgBN6yKFh9ws3UucZyPsJoudPXVcImsVbSfA/QckZcBIHDxZHuXVCTepO/K69uE9Y4nnZnE7vLFoWoSuwo6CgBIfDuw/Z2RmGvdRm2TAUbJ+mzFrtd+d0ZZXTa3YYLc8MI5+RWYi1PsVaf8D4PkVyfPC1wktNTmTihSrobzghwUZWVjOAbsBOv/VCa2rs49kwVJxuA5vNcDfWcODPwHu0rNpSLrOCYHYiPT748vgrr6wOyzcsaqV6MPNOV3/4M/z6wwzeQkLkMaNdympEenyIpMdfUMJBKfUJ0AaodBfdCPQApgLJwL+01s+6654PPAmkAwu11lPd5f2AF4FM4DPgJq11lVKqMzDPfX4NjNdalxjTvdAx805Xf/gy/AYiVr2FBP+YNcGM1Yj0+BBJj7961UpKKRvQCzhDa91Pa90P2As8DAwD+gF/UkqdqpRKB14GLgV6A2cppXLdp5oH3Ka17gXYgMnu8lnALK31KcBaYJphvTMAM+909UfdHZ+BEG+h+MRqu/LNSqTHh1EjepCSVHvYTk1ODMs3HIzNwRPi832l1Hql1G3A+cDHWuvDWuujwCJgNDAI2Ka13qG1rsIlEMYopboA6VrrL93nmu0uTwbOdR9/vNyAfhlGOEIrRILBfdrxxC1DAwoICRMQv5h5Q6KViPT44CvUx21jzgjLNxyMWqkl8BFwOy4V0qfAQmB/jTr7cQmGDj7KOwUobw3Y3YKkZnnQuK3uPsnODj1o2OhRk0hfkcKSX9ZgT4PMMhjZdggX5U4M+dyNoaF9uvbiPjzz5vpaSe9TkxO5bcwZ5Aw4yejmNRgjnpHZaEiflq+YG5V3K7tlOgd97H7Obpnu1f54f0aBiMb4cElOBpfknBy283uoVzhorb8AvvD8rZR6CZdN4aEa1WyAA9dKxBlCOe7yoImEK+uggSMZxMhaZZF27/si/wBLP9/BwcLSBhkP+3RuwcQLlZfhsU/nFlF3UYx3N8m6obPt6TD/8BpKF1eE3VX6smHdfG56u2xYt1rtj/dnFAyRHh/qus6OajuEQQNH1n+gmxqurAGpVzgopYYBqVrrj9xFNly+se1rVGsH7MNli2hI+a9Ac6VUota62l1nX72tNhnh9voI1XgoQcXMSTQ94cyaYEYIjK9cHPMPr6E0z/gJRTBqpRbAg0qpIbjUStcAVwPzlFLZwFHgcuBPwAZAKaV6AjuAccDLWutdSqkypdRQrfVqYAKwQmtdqZTKA8YCrwETgRWG9jDMRMLrw6zRTIXQiLYnnEwarEckJxTBqJXeVUqdDXwPJALPaq1XK6XuAz4BUoAXtdZfAyilrgXeAtKA9zhhbB4PvKCUygS+A552l98CzFFKTQV2A1cZ1LeIEImB22rGQ7PsKDc74UgyJMQ2kZxQBLXPQWs9jTouplrr13DN9uvW/Qg4w0f5elxG67rlu4Cc4JprPiIxcFspmqlZU1CaETPnfDATvtS2EJ8qsUhOKGSHdIgEM3CHapOwUjRTK+4ojxZmzvlgFnypbV95bzNOh5Nqtx9KPG3gi+SEQoRDiNQ3cIdqk/AIlooqBwkJNhwOp6lnStHWo1sNs+Z8MAu+1LZV1d7eifFig/M1oWiot1KwiHAIkfq8PkKxSdQVLA6H87jgMetHIHp0wUgkRpg3dScU4XI3jkvhYLTBNJDXRyg2CSt6KUVLjx4LQeTEkO9NQ4JImtEGZ2XiTjhE2mAaijE5EsZuowekaOjRYyGInBjyfdO3RxaffO+99clG7d2zZrXBWZm4Ew6RNpiGYkwOt5dSuAakSOvRrbjCqosY8n2zYXuBz/Km6UmkJidaeqVoduJOOETaYBrKTtRweynFyoBktX0gvhBDvm/8PcOS0iqe/vO5EW5NfBF3wiEaBtPG7kQNd87lWBmQrLQPxB9iyPdNLDxbsKZNLO6Eg9U2HtUULEZ7JcTKgGSlfSD+sNp7GSli4dla1SYWdzmkRwwfy6j0gWSUOsHpJKPUyaj0+PQKsWquirr4inFvtTwV8l76JhaerVUTK8XdygFk45GHWNqhGwtB5OS99I3Vn61VbWJxKRyEE8iAJAjhxap2ExEOIWJFQ5MgCJHDqnYTEQ4hYFVDkyAIkcOqiZVEOIRALGy+EgQh/FjRbiLCIQSsamgSYg9RbwpGE3eurEbiz6BkdkOTEFt41JueSYlHvflF/oEot0ywMiIcQmDUiB6kJNW+hVYwNAmxhVX96AVzI2qlELCqoUmILUS9KYQDEQ4hYkVDkxBdjA6TblU/el9ITgvz2I9EOAgxg1k+qkCEI0y6Vf3o6yI5LczlHi82ByEmsIpRdoW9dnA9OBEmvbHEQvwhCM+9sRpmsh8FvXJQSs0EWmutr1VK9QNeBDKBz4CbtNZVSqnOwDygDaCB8VrrEqVUC2A+0B04CFyhtT6glEoBXgIGAqXAOK31FgP7J8QJVtlzEq4w6bGg3oyVEPKhYCb7UVArB6XUecA1NYrmAbdprXvhytg32V0+C5iltT4FWAtMc5c/BORprXsDLwBPucvvAI66y+8EZje+K4IVWJW3kHuWT+HWj6YwafZNrMpbaMh5zfRRBcJfOPRAYdK/yD/AlFmruf7Rj5kya7XpVkNG0Zh7E2uYyT2+XuGglGoFPAzMcP/dBUjXWn/prjIbGKOUSgbOBRbVLHf/+yJcKweABUCuu/7xcq31Z0C2e/UhxCAenXJxug1sNuzpNhaXrjVEQJjpowpEQ8OkW0VdZgSxEkI+FMzkHh+MWul54D7gJPffHYD9NX7fD3QCWgN2rXVVnfJax7jVT3YgO8C5dgfbgaysZn5/y87OCPY0YeXTb/cwd8VmDhWW0rplOhNze5MzwHU7l6+Yy5Jf1mBPg8wyGNl2CBflTvR7rmj0KVD7G8JKP2lJV9rXMjp7UkhtvPbiPjzz5nrKK6uPl6UmJ3LtxX0ifs8CXW/0qEmkr0gJ+pkv/fwLn+qypZ/v4JKckw1ttz8idf8aem9CwSxjQ10uyckgMyOtwd9bOPoTUDgopSYBe7TWHymlrnUXJwA1xbsNcPgox13uqVMTf8fYahwTFAUFJTgcdS9rfNa0xlLX++BgYSn/fmMd9uIyKg6vquWdYU+H+YfXULq4wqd3RjT6FKj9DdVx2/3oju1phNyvPp1bMPFC5eWt1Kdzi4jes2Ce0aCBIxnEyFpl/o45WFjqtzwS/Yr0O9eQe9NYzDI2+KNP5xY8duPgWmUHDxb79cZraH8SEmwBJ9Ue6ls5jAXaK6XWAa2AZrgG8/Y16rQD9gG/As2VUola62p3nX3uOj+76+1VSiUBGUABsNddb3udc8UMgQyliV18z6RX2NeaJseCkYbecKcljQWjbF1iaQ+D0HgCubhekhOeVVBAm4PW+gKt9Wla637A/cAyrfV1QJlSaqi72gRghda6EsiD46PaRGCF+9/vuf/G/Xueu/7xcqXUMKBMax20SskKBDKUWsE7w0hDr+iUG46ZdNBC9IiGi2tj9zmMB/6plNqCazXxtLv8FuBPSqlNwHBgqrt8GnCOUirfXedWd/m/gVR3+dO4BE1MEchQagXvDCMNvXXzJGdKnuR6iZU9DEJoRMMbz+Z0euvrLUJXYIfVbA7gmvldk3vKCZtDjY0/SVX+B0wz2BzgRPtDHaDM8oyMJNb6FGv9Aev1aVXeQt4o3ogztRxnRRpVe3pRfbgD4JoszH7gwsbaHLoBO/3Vk/AZYSZwcL6xkIepY8lIcEFBiB4e92/SbNgAW2oZyd02ApBo7xRW9aIIhwgQyFA6YvhY0xif/RGLhl5BsAIrfLh/2xIdpHTSXN3l/LB+lyIchLAiUTYFofH4dU5JbbgreUORwHtC2Ki7I7rYwB3RghAPRNNpRYSDEDYkyqYghEY03b9FrSSEDSvs4xC8qbkTN7tlOpcN6yY2pygxYnj0nFZEOAhhI9w7ogXj8RUuJVrJZgQX0XJaEbWSEDZkR7T1MFOyGSG6iHAQwkbdHdEZsiPa9FglL4YQfkStJIQVK+zjEE4QS4H+xI06NGTlIAjCcWIl0J+4UYeOrBwEQThO3XApkfZWMmq272tnsceNejShJZaKF0Q4xAH+koQIgi9qhkuJZJA6z2zfM6gXp+OKK5RHgwWE0W7U8fgNiXCIcQIlCYn1l1uwFoFm+w21WxnpRm3UN2Q1ASPCIcYxMpOblRBjpPUwcrafmznQZzj8xrhRG/ENWXGSJsIhxolH18Rg1RNWm8mFghWEpZGzfSN3FhvxDVlxkibCIUTMPsDEkmtisASjnrDiTK6xGKnLDydGzvbBODdqI74hK07SxJU1BDwDjOcBewaYL/IPRLllJ4gV18SGEIx6Ip52AlslAKJZN00a8Q0ZmW43UsjKIQSssFSMx0xuwagnrDiTayxWCoBoxk2TRnxDo0b08Jlu18yTNBEOIWCVAcZsmdzCrf8ORj0RT+o2CYAYOqF+Q1acpIlwCIF4GmCMIhL672CMkVacyTUWo3X5QuMw2yStPkQ4hEA8DTBGYaQveyDqU09YcSbXWDzCcpn9e8rSHDgq0uBAL1IGjYh20wQTE5RwUEo9CIwGnMBLWusnlVLnA08C6cBCrfVUd91+wItAJvAZcJPWukop1RmYB7QBNDBea12ilGoBzAe6AweBK7TW5rHoBiCeBhijMJP+22ozuVBIaTWCo1+1PT6RKYeY9c4SjKFe4aCUGgH8FugLJAOblFIfAS8DI4A9wHKlVK7WegUuATBJa/2lUuolYDLwH2AWMEtr/bpSahowDbgbeAjI01pfpJSaADwFJrNIBSCeBhgjEP13dLCC84QQmEjvVanXlVVrvQr4jda6CtesPwloAWzTWu9wl88DxiilugDpWusv3YfPdpcnA+cCi2qWu/99Ea6VA8ACINddX4hBJAFQdLCK84Tgm2hEmQ1KraS1rlRKTQfuAt4EOgD7a1TZD3QKUN4asLsFSc1yah7jVj/ZgWxgXzBty8pq5ve37OyMYE5hKazep9GjJpG+IoUlv6zBngaZZTCy7RAuyp0Y7aYZhhmfUXbLdA4Wlvosr6+9ZuxPqFitTyv92OpWuqPMhqM/QRuktdYPKKUeA94BeuGyP3iwAQ5cK5FgynGXe+rUxFbjt3opKCjB4ah76shGk4wUsdKnQQNHMoiRtfoTC/0C8z6jy4Z18+k8cdmwbgHba9b+hIIV+2T3Y5PzlDekPwkJtoCT6uP16quglDrFbWRGa30MWAzkAO1rVGuHa6a/10/5r0BzpVSiu7w9J1YGP7vroZRKAjKAgnpbLghC0Azu045rck857madlZnKNbmniL3BIvizyYXTVhfMyqE7MF0pNQzX7P9S4HngCaVUT2AHMA54WWu9SylVppQaqrVeDUwAVrjVUnm4DM2vAROBFe7zv+f+e4b79zytdaVxXRQEAYxznjB7PLFYJBp7VeoVDlrr95RSg4DvgWrgLbfH0UHgLSAN1wDvMTaPB15QSmUC3wFPu8tvAeYopaYCu4Gr3OXTgNlKqXzgiPt4IcrIACD4Ip4CFpoJI6PMBovN6fTW11uErsAOsTkYT90BAFz6aaPVEPKMzE/d/kyZtdpvVIAnbhkayaY1mlh/RvVRw+bQDdjpr57skBa8EJ94wR/iEmssZl6hi3AQvIjUAPDpt3uY/W6+KT8MwTcST8w4zK6ii2vhYIXsWNEgEgPAF/kHmLtSU15ZDZjvwzAz0ZxtSjwx4zD7Cj1uhYNVsmMFg9GDRSQGgMWrth8XDB7M9GE0hi/yD7D08y84WFgatkE72rNNiSdmHGZX0cWtcIhUdND6CHX1Eo7BIhIDgNk/jIYSqUHbDLNNiSdmDGZX0cWtcDBDdFAjVi/hGizCPQCY/cNoKJEatGNNqMYzZlfRxW0O6WjsOKyLEbl9rTpYjBrRg9TkxFplZvowGkqknoMVcxELvjH7rvW4XTmYITuWEasXK83A66rQhvU9i3XbOsaE7jpSz8Hss03BP/5UyGZ95+NWOERjx2FdjMhtYJXBwpcK7euqbxh1utNyDgC+iNRzCKc9yNfgNXrUpJDPazai4UJtRQeYuBUOUH8qyXBjxOrFKt4jZnEACBee+7308x1h9VbyXMvo8/obvNJXpDBo4EhDrxVNouVCbcX3P66FQ7QxavViBe8RMzgAhJvBfdpxSc7JlgzN4G/wWvLLGgYRO8IhWi7UVnz/RThEmWivXiKFpAc1N/4GKX95BKxKtBw4rPj+x623khBZJD2oufE3SGWaePBqDNHy9rLi+y/CQYgII4aPZVT6QDJKneB0klaagG1fP+aszmbKrNV8kX8g2k2Ma/wNXiPbDolSi8JDtFyo677/GaVORqWbO1yPhOy2ELHSp0iFBI8GVn5G/ryVrNoff+TvPhJTAR8lZLcQM5ghBITgTbzYv3IGnESfzi2i3QzTI2olIeJYdVe3IMQTsnIQIk5jdxPXjT7bt0cWG7YXxIx6QBDMhKwchIgzakQPUpJqv3r1GQU9dgqPUCmwl/PJ9/tq/T1nxRYxbAuCQcjKQQgrgUKSN2Q3sS87RV3EbiEIxiHCQQgb9cWTachu4mDtEWK3EARjEOEgAOFJmWpkPBl/dgpf9ULFzEnfBSFSBCUclFIPAFe4/1yutf6bUup84EkgHViotZ7qrtsPeBHIBD4DbtJaVymlOgPzgDaABsZrrUuUUi2A+UB34CBwhdZaFMcRJFwRI42MJ+Mr6mldjNjMFO00nIJgFuo1SLuFwO+A/kA/YIBS6irgZeBSoDdwllIq133IPOA2rXUvwAZMdpfPAmZprU8B1gLT3OUPAXla697AC8BTRnRMCB4jkg75wsiESr4So/ymfwfDE6UE2oMhCPFEMCuH/cBftdYVAEqpzUAvYJvWeoe7bB4wRim1CUjXWn/pPnY2MF0p9SJwLnBZjfJVwN3ARe7fABYAzyqlkrXWlSH2TQiScEWMNDqhUiSiz8oeDMEf4VC9BkO01Jz1Cgetdb7n30qpk3Gpl/6NS2h42A90Ajr4KW8N2LXWVXXKqXmMW/1kB7KBfY3oj9AIwhUxMlBI8lV5C1lpX4s9gh9aMB+ZlTLrCZEjWsl6oqnmDNogrZTqAywHpgBVuFYPHmyAA5eayhlEOe5yT52a2Gr8Vi/uGCE+yc7OCPY0liEcfRrVdgjzD6/xmuGPajsk5JWMS/EAACAASURBVOuNHjWJ0dTOJrZ8xVzfiWXWpnBR7sSQruePT7/d45XkZe5KTWZGGjkDTjpe79qL+/DMm+trxfxPTU7k2ov7BH0vYu29i7X+QMP7tNKPc8VK+1pGZ4cvW97Sz7/wqeZc+vkOLsk5+XhZOJ5RsAbpocBbwJ1a69eVUiOA9jWqtMM109/rp/xXoLlSKlFrXe2u41kZ/Oyut1cplQRkAAXBdkAC74XOoIEjKc2r8JrhDxo4MizXW/zLGp8f2uJf1jDoYHgSy8x+N98ryUt5ZTWz382vFWenT+cWTLxQea0w+nRuEdS9iLX3Ltb6A43rk7+8FvY0wnp/DhaW+i33XDeEwHsBqVc4KKVOApYCY7XWH7uLv3L9pHoCO4BxwMta611KqTKl1FCt9WpgArBCa12plMoDxgKvAROBFe5zvef+e4b797x4tjdES78YbNA1I9oXjaxYDbElWCGznhBZopWsJ5pqzmDCZ9wFpAFPKqXWKaXWAde6/3sL2ARsARa5648H/qmU2gI0A552l98C/MlttB4OTHWXTwPOUUrlu+vcGmKfLIuvEBFmCglhVPuM9GIKlmgleRFig2gl6/EVagZcq95wjwvBGKT/DPzZz89n+Ki/Hhjko3wXkOOj/DBwSX3tiAfMHsraqPYZ7cUUDL72SUQiyYsQGxiV772heL6r1z7QHC07oRYtKa06bpi+JCc8NiHZIW0izO5GaVT7PB9aJL2VPB+Z7HwWGku08l0M7tOOxau21xIOcGJiVtMwbSQiHEyE2d0ojWzfiOFjGZ0d2SxjYktoHBJOJPpEY+IoIbtNRGNCWUcSs7dPMJ5Pv91jajtYrPBF/gGmzFrN9Y9+7DOnejRsZrJyiBKBZmNmnaWZvX01idZu1lhj7orNpraDxQLBbHSLhs1MhEMUqO9lMPNHZ/b2ge/drAvLvmfxK5VcOeh807ffTBzy42dvFjtYLBCMo0c0JmYiHKKA2b2SrI6vUOG2RAcV7bYyZ4Uraovc5+Bo3TLd50Yss9jBYoFg7QmRnpiJcIgCZvdK8oXZ1TQ11XTpZ9WNyOLCllJGuQjhBjExtzf/fmOduAAHINRvw6yOKGKQjgJW25DlUdMUp9vAZqM43cbi0rWsylsY7aYB3pvzHBW+t1o73eVmFsJmI2fASV6h0o0IjR4rGPFtmNXRQ1YOUcBqG7KMzOgWDuqq6ar29CK520ZsiSfKnNUJVO1xxYo0qxA2K1awM0ULI74Nszp6iHCIAmZ9GfwRjVhIDaHuSqD6cAcAkk7aii2lDGdFGlV7elF9uIOphbBgPYz6NswogEU4RAkzvgz+MCLomC/XXaO2/fvS2VYf7kCLqm6MGtHDMkJYsB7RCsgXCUQ4CPUSaiwkf667mRlptcJlN5ZAajorCWHBekQjTlikEOEg1EuoQcf8ue7OXbGZx24c3Kg21fUQOad3f/J3dZEVghBRohWQLxKIcBCCIpSgY/68g/xtsKoPX5vcvq/6nlGnJ8bERylYi2gF5As3IhyEsOPPj7t1Sx/K2iBYZv8+6t5TEowuesi9jwyyz0EIO/78uCfm9m7wub7IP0Bpmu8U45HynjJ7UqZYRu595JCVgxB2/Lnu5gw4qcEhuxev2o6zWxq2VG93kEh5iAQKfxKu2PqCi2iEnonXlYoIByEiGOU1VGAvJ9HPJrfczP4hnz/YNjSkXDCOSN/7YCKmxioiHARLkZWZSoGPTW4pB3ox4rr67Q1GxIgyayyceCDS9z6eg2SKzUGwFB77RfXhDpSvz6Hsmwtx5v+WKwedX++xRsWIMmssnHgg0vc+nleJIhwESzG4T7tGB4JbYa+9WQlOeDlFqg1CaET63lstSKaRiFpJsByNtV8YGSNKdl5Hj0jee6sFyTQSEQ5C3BDLcXCsitk9gawWJNNIghYOSqlMYA1wsdZ6p1LqfOBJIB1YqLWe6q7XD3gRyAQ+A27SWlcppToD84A2gAbGa61LlFItgPlAd+AgcIXWWpyWBcMxMg6O2ZMfWQGreALF6yoxKJuDUups4HOgl/vvdOBl4FKgN3CWUirXXX0ecJvWuhdgAya7y2cBs7TWpwBrgWnu8oeAPK11b+AF4KlQO2UlVuUt5J7lU7j1oyncs3yKaRLoxCIjho9lVPpAMkqd4HSSUepkVHrDB3WzJz+yCoE8gYToE+zKYTJwK/Cq++9BwDat9Q4ApdQ8YIxSahOQrrX+0l1vNjBdKfUicC5wWY3yVcDdwEXu3wAWAM8qpZK11pWN7ZRV8BUjaHHpWsjD9LNQs6sD/GFEHJxACV5GMymkc8cT8ewJZAWCEg5a60kASilPUQdgf40q+4FOAcpbA3atdVWd8lrncquf7EA2sC+YtmVlNfP7W3a2MfkCwsVKP4PMSvtaRmf7HmTM0KdPv93D3JWa8spqwPUxz12pycxII2fASQ06lxn601DqM2xbsU+BCFd/slumc9BH8MXMdvu5d/kU7GmQWQYj2w7hotyJxl5bnlG9NNYgnQA4a/xtAxwNKMdd7qlTE1uN3+qloKAEh6PuqV03q6GhGSKN3c8gY0/DZ9vN0qfZ7+YfFwweyiurmf1ufoPyMzSmP3VXLH17ZLFhe0FEVzD1GbbN8IyMIpzv3GXDunl7ArXeR3WHDdjddiF7Osw/vIbSxRWGrabN8h0ZRUP7k5BgCzipPl6vke3ZC7Sv8Xc7XDN9f+W/As2VUonu8vacWBn87K6HUioJyAAKGtkuS+HPS8bs3jPRUgf4Crr2yff7Ih6ELTdzIElVtScksZLgJZx8kX+AKbNWc/2jHzNl1moArz0LTdtvxFFnytqYvShC6DRWOHwFKKVUT/eAPw5YobXeBZQppYa6601wl1cCeXBc2TsRWOH+93vuv3H/nhcP9gaw7iATrY1BvgyYdYmEQdMow3Y84S+aKsATtwzl5Xt+yxO3DKUsrdrn8WbJVx5PNEqtpLUuU0pdC7wFpOEa4Be5fx4PvOB2ff0OeNpdfgswRyk1FdgNXOUunwbMVkrlA0fcx8cFVs0iFa2NQcGuTCJh0Axk2LaqsT6cBBujSPaimIcGCQetddca//4IOMNHnfW4vJnqlu8CcnyUHwYuaUg7YgkrZpGK1sYgf0HXfNWLFp9+u8cSvvuRJlhVZCznZLYaskNaaBTR2Bjka8VSl2iHNpi7YnPcRvEMRLDRVK26mo5FRDgIlsHXiiUa3kqB8JcX29fAWFP9lGADhxNT9CEcNEQVacXVdCwiwsFgJKxCeInUiqWxdoPWfnz3686Q64aO8HhjN0QN1ZB3LdrvZTzHKLIqIhwMxMo7noUThBLzZ2Jub/79xrp6Z8iBPK+CUUM15F0zy3sZrzGKrIrkczAQo/IFCNEllJg/OQNOCirfQH2G9fp+b8i7Ju+l0Bhk5WAgRuYLELyJlItoqJv8gpkh1+d5VZ/HVUPetXC8l+KuG/vIysFArLrj2Qr420QVjt3Qkdjk5yvdpYdgPK4a8q4Z/V5G8lkI0UOEg4FYdcezFYhkeOdI5Cmum+4ywa31CTbtZUPeNaPfSwm1HR+IWslAxEc7fEQynlOkPGtCMdDWftdsUJ7Ksb2Kd6s6kdLqQK3zGv1eSqjt+ECEg8GIj3Z4CHYTlVFYwbNmxPCxpOSPqO1ZhW/PKiPfy0g/CyE6iHCwCF/kH2Dp519wsLA0Lg2ADdlEFU/G0mBjFhlJtGJrCZFFhIMFsEqu3XASrKon1HsV7c1iDSUaKh7Z0BYfiHCwANGYHZqRYFQ9odwrs2wWawjRUvE0Ru3WmBVdPK0CzYZ4K1kAMQAGTyj3yoqbxSLhWWUEjXF/FZfZ6CLCwQJEK7mOFQnlXllxE2Ndl9hgXWEjjb8V3YIPtzb4GHGZjQyiVrIAYgAMnvruVSA1hVUTzVjBs8rfyq2ktIov8g/4bL+smKOLrBwsgGd2mN3SNXKZdXZoBgLNpOtTU8gmxvARaOXmbyUgK+boIiuHRhJpQ9ngPu24JOdkDh4sDts1fGFFg6C/mXR9xmrZxBg+Ro3owQvvbPL5m7+VgKyYo4sIh0YQTdfSSLpaxpoLbTBqCtnEGB4G92nHax9ojpZVe/3mbyUgLrPRRYRDI4iWa+nyFXMj6moZay60srM3uoy7QDV4JWAFe0qsIjaHRhAtQ9mSX9ZE1NUy1gyCVnH7jFWs4lkluJCVQyOI1gzUHmFXy1ibaYuaIvrISsA6mEI4KKXGAVOBZOBfWutno9ykgETLUJZZBvYIulrGokFQBidBCI6oq5WUUh2Bh4FhQD/gT0qpU6PbqsBEa3k8su2QiLpaihpAEOIXM6wczgc+1lofBlBKLQJGAw9GtVX1EI0Z6EW5EyldXBFRV0uZaQtCfGIG4dAB2F/j7/3AoGAPzspq5ve37OyMxrfKpIweNYnRTIp2MwwjFp9RrPUp1voDsdencPTHDMIhAaipK7EBDj91vSgoKMHhcHqVZ2dnRHzDWLiJtT7FWn8g9voUa/2B2OtTQ/uTkGALOKk+Xi+URhnEXqB9jb/bAfui1BZBEAQBc6wcPgT+rpTKBo4ClwN/im6TBEEQ4puorxy01j8D9wGfAOuA17TWX0e3VYIgCPGNGVYOaK1fA15r4GGJ4NKf+SPQb1Yl1voUa/2B2OtTrPUHYq9PDelPjbqJgerZnE5vY65FGAbkRbsRgiAIFmU48Lm/H60sHFKBs3C5vnqHehQEQRB8kYjLCegbwG+gNCsLB0EQBCFMRN0gLQiCIJgPEQ6CIAiCFyIcBEEQBC9EOAiCIAheiHAQBEEQvBDhIAiCIHghwkEQBEHwwhThM4zGCmlHlVKZwBrgYq31TqXU+cCTQDqwUGs91V2vH/AikAl8Btykta5SSnUG5gFtAA2M11qXKKVaAPOB7sBB4Aqt9YEw9+UB4Ar3n8u11n+zcn/c7XwQV9IpJ/CS1vpJq/fJ3daZQGut9bVGtVsplQK8BAwESoFxWustEejLJ+42VrqLbgR64OPbN+rZhbk/fwQeAJoC72ut/xzNdy7mVg5WSDuqlDob17b1Xu6/04GXgUuB3sBZSqlcd/V5wG1a6164cl1MdpfPAmZprU8B1gLT3OUPAXla697AC8BTYe7L+cDvgP647vcApdRVVu2Pu08jgN8CfXENeLcrpc6wcp8AlFLnAdfUKDKq3XcAR93ldwKzw9kPAKWUDdf3c4bWup/Wuh+u8P9e377B31e4+tMdeA64DNd7d6a7jVF752JOOFAj7ajW+ijgSTtqJiYDt3Iib8UgYJvWeofWugrXgx+jlOoCpGutv3TXm+0uTwbOxdW34+Xuf1+Ea4YAsADIddcPF/uBv2qtK7TWlcBmXB+tVfuD1noV8Bt329vgWmG3sHKflFKtcA2cM9x/G9nu4+Va68+AbPcMNpwo9//fV0qtV0rdhv9v38jvK1yMxLUy2Ov+jsYCxwxsd4PfuVgUDr7SjnaKUlt8orWepLWuGTTQX5v9lbcG7O4XpmZ5rXO5f7cD2Ub3wYPWOt/zkiqlTsalXnL4abfp++NBa12plJoObAI+CtB2q/TpeVyh8QvrtqFO+xrT7mh8cy1xPZeRwHnATUBnP+0w8tmFi55AolJqmVJqHXCLwe1u8DsXi8IhpLSjUcJfm4MthxN9rBu7NyL9V0r1AT4ApgA/YfH+AGitH8D1AZ2EazVkyT4ppSYBe7TWH9UoNrLdEf/mtNZfaK0naq2LtNaHcNk8HvTTDiO/r3CRhGvlcwMwGDgbl30gau9cLAoHK6Yd9ddmf+W/As2VUp547O050cef3fVQSiUBGUBB2Fruus5QXLO4e7TWcwK02yr9OcVt8ENrfQxYDOT4absV+jQW+J17RvogcAkwycB2R/ybU0oNc9tQPNiAnX7aYeT7GC4OAB9qrQ9qrUuBJbiERdTeuVgUDh8C5ymlspVSTXClHV0Z5TbVx1eAUkr1dD/YccAKrfUuoMw9+AJMcJdX4splMdZdPhFY4f73e+6/cf+e564fFpRSJwFLcXmovG71/rjpDryglEp1e+JcikstY8k+aa0v0Fqf5jba3g8s01pfZ2C7j5crpYYBZVrr3eHqj5sWwBNKqTSlVAYuQ/vV+P72jXwfw8W7wO+VUi3cbczFZTuI2jsXc8LBimlHtdZlwLXAW7h03Fs4YVQaD/xTKbUFaAY87S6/BZc3xiZcSTumusunAecopfLddW4Nc/PvAtKAJ5VS69yz02st3B+01u8By4HvgW+BNW7BZ9k++cGodv8bSHWXP41rsAorWut3qf2MXtZar8bHt2/w9xWu/nwFPI7Li3ETsAv4j4HtbvA7J/kcBEEQBC9ibuUgCIIghI4IB0EQBMELEQ6CIAiCFyIcBEEQBC9EOAiCIAheiHAQBEEQvBDhIAiCIHghwkEQBEHwQoSDIAiC4IUIB0EQBMELEQ6CIAiCFyIcBEEQBC9EOAiCIAheiHAQBEEQvBDhIAiCIHghwkEQBEHwQoSDIAiC4IUIB0EQBMGLpGg3IJ759ttv2yQkJL4InIYIakGwCg5go8NRPWnAgAG/Rrsx4UKEQxRJSEh8MTOzVe+MjBaFNptNknkLggVwOp224uIjp9rth18ELol2e8KFzFajy2kZGS3sIhgEwTrYbDZnRkaLIlwr/phFhEN0SRDBIAjWw/3dxvT4GdOdEwRBEBqH2BwEAHbv3pkyYcLY0zp27FRWszw39+KDEyZcdzDU8w8bNnDA55+v/fbpp5/sAHDHHX/ZF+o5ffHdd2ubfPzxBy3vuuven2uWr1mTlzFt2j0927ZtV16z/NVX39iUmJhoyDUEIZYQ4WAxjnz6cauCd97uWF1UlJLYvHlF1h8v/blFzm8PG3Huli1bVr722lubjDhXtNi+/cf0wsLDyb5+6969x7EXXpirw3kNQYgVRDhYiCOfftzq4MIFXZyVlQkA1UVFKQcXLugCYJSA8MdFF53fd/DgoYWbN+dnJCQkOh966LHtXbp0rbjssgtPP/lkdXTHjp+a/Oc/L2359NOPmi9atLCdzWZz9ujR89i99z6wu1mzZg5f5/zDH8474+yzzynculU3a9GiZWVu7sWHlix5s01BQUHK3Xfft2Pw4GElP/20PfXxxx/uXFxcnJSamur4n/+Zsvv0088ove++KV2bNm1W/eOP25ocPlyQMn78xH0XXJB75NVXX+lQXl6WOGvW0+1uueWOA8H0zd81Nm/OT3vyycc7l5WVJdrtRUlXXHHVgYsuuvRwzWtkZ7epXLfu24yHH35iJ8DkyRPVdddN3gfw3HPPdHI4HHTu3LX0//2/B3bPmDG98+7dO9MdDodt7NjxBy69dNTh/PyN6Y8//nAXh6Palpyc4rjvvr/v7NGjZ3nABgtCBBCbg4UoeOftjh7B4MFZWZlQ8M7bHY04f2FhYfK4cZefWvO/TZs2pgMUFR1JHjhwUPH8+Ys2nXba6cWvvz6vjee4QYMGFy1a9M7Ggwd/TV6wYF77//znpS2vv75kU1paumPWrKc6+Lue3V6UdM45Q+3z5y/aVFFRYcvL+7TFSy/N01dffe2+hQtfawvwj3/c3+3WW/+8d/78Nzffffd9u6ZPn9rDc/zBg7+mvPTSq3rGjCd+fPHF509q0aJF9YQJ1+0bOHDQEV+C4aeftjep2bclSxa1CnSNJUveyp448fr9r766cPNTT/1Hv/LKC53qu0ZN9u/fn/rssy9unTHjiZ3PPfdM+1691LF5897c/Nxzr2x57bW57Xfu3JGyYMHctmPGXPnLq6++sfkPf/jjofXrv2va0OcmCOFAVg4WorqoKKUh5Q2lPrVSTs55RQDdu/coXb/++wxP+Rln9DsKsHbt183OOuvsolatsqoBRo4cc/CRRx7sGuiav/nN+UUAbdq0qTj99H4lAB06dKg4erQkqaSkJOGnn35s8sgjD3bz1C8rK0s4fLggEWDgwEF2m81G7959So8eLanXcOBLrRToGnfffd+eTz75qPlzzz3TbseO7ellZWUNmkx16NChrHnz5tUA69d/l1leXp7w/vsrWgOUl5cnbNum0wcPHlb07LP/6vzVV19kDh06vOiCCy480pBrCEK4EOFgIRKbN6/wJQgSmzeviMT109LS3G63NpxOZ81yB4DD4bDVrO90OnE4qmuV1SUlJeX4iRITE2u59VZXV9uSk5OdNQXWzz/vTW7ZslW169hUB4DNFvASAQl0jb/+9fYezZo1qxo69Nyi3NyLD69endeq7vE2m40at4KqqhP9rdk3h8Nhmzp1+o6+ffsdA/j111+SWrZsVZ2cnOzs339AiVsd13bNms+bP/jgI7sa3SFBMAhRK1mIrD9e+rMtObmW/t6WnOzI+uOlpvCaOeusc4q//vrL5oWFhxMBli5dlH366WcUN/Z8zZs3r27Xrn3ZkiVvtgJYteqTzNtu+9MpgY5JSkp0Vlc7gpYWga6xYcO6zJtvvmPf73//hyOfffZpc4Dq6upa12jRomXV3r27051OJ7t27UzZs2dXuq/r9O3bz75o0cJsgAMH9idfe+1Vffbu3ZMyZcqfu2/YsK7puHETD91ww40///TTj02CbbsghBNZOVgIj9E5XN5KHptDzbI+fU4vvu++v+8J5vg+fU4rHTt2/IGbb75BVVdX27p373ls6tTpIc2CH3jgoR2PP/5wlzfeWNAuKSnJef/9/9geaKVw+un9jr766uwOM2c+2vGuu+4JSmj6u8ZVV03Yd8stk05JTk52dO3a7Vjr1tkVu3btTK15jdtv/5997723rPXo0X88rWPHTmVK9S7xdY2bb75j34wZ07uMHXtZH4fDwfXX37i3W7fu5ddcM2n/Y4891PXVV2e3T0pKcv7lL3fLqkEwBbaa6gEhsnz//bqdnTr1OBTtdgiC0HD27t3eun//fl2j3Y5wIWolQRAEwQsRDoIgCIIXIhwEQRAEL0Q4CIIgCF6IcBAEQRC8EOEgCIIgeCHCQRAEQfBCNsFZjE++29tq2eqdHYuOVqQ0b5pSccnQrj//5sxOhmyCs9vtCU89NbPTxo0bMhITE51Nmzaruv32/9nbt2+/Y2vW5GW88soLHRoS8nrBgnmt58+f0+Hcc3MODxgwqPif/3y8S58+pxU/9tg/d3jq3HfflK4//LAho1mzZtUAlZWVtj/+8bJfJ0683m8OiXXrvmuyePEb2Q8++KjfDWMffvh/zXft2pl2ww03/hJsewVBOIEIBwvxyXd7W73+0Y9dKqsdCQBFRytSXv/oxy4AoQoIh8PBnXfecnLfvv2K589flJ+UlMTq1Z9l3HPPX06eN+/NjY1q7ycftpoy5d6dI0b81j516t1dx4+fuO+qqyZ4bfqbMOG6fWPGXFkArphDV1016vRzzhlS3KvXKWXeZ4V+/c481q/fmQF3Em/alC/RTQUhBEQ4WIhlq3d29AgGD5XVjoRlq3d2DFU4rF6dl3Ho0MGUO+74y76EBNclhg49t/ivf713Z3W1K5ic3W5PuvXWyT1/+eVAWocOHcueeOKp7ampqc5//vPxjuvWfZ9RUlKc1KpVq8qHH35i+xtvLMjevn1b06ee+t/OO3b89Os333zZYsOGdRk2WwJXXjne767wNm3aVnXo0LHsxx+3pfXs2avskUcePGnDhnWZAL/97QUFN95464Gaq5jJkyeqXr1OOZqf/0Mzu92edNttd+7u2LFTxcqVy7MB2rdvX96uXYeK559/ppPNZqNp02ZVDz/8+I6srNZVodwvQYh1RDhYiKKjFT5Dc/srbwhab27StWu3Uo9g8HDeeRcUAWzbpikoOJTy+OP/2nbSSZ0rrr32qt55easyu3fvUbZnz+60V16ZvyUhIYF7772r67JlS7Juu+3O/evXf5d53XWT9w0ZMrx42zbdpF+/AcWeFYI/Nm78If3AgQOpp512+rH58+dmHzz4a8prr72VX15ennDTTdepHj1OLm3SJL1W8MHKyirb7NkLtnzwwcrmL7/8347z5r25+cILLzoIMGbMVQWTJ1/T669/vWdX//4Djv33v7Pabty4ocmIEb+1h3rPBCGWEeFgIZo3TanwJQiaN00JOWS3zWYjJSXFZ8Y2D507dz3WpUvXCoBOnTqXHjlSmNS9e4/yO++8a8/ChfNb7969K23r1i3NOnTo2KBMZq+++kqHJUvebOtwOEhNTXXcccdfdnXu3LXi+++/zcjNvbggMTGRJk2aOH7zmwsK1q79KuPcc3OKah4/ePCQIoBevU4pLSkp8XqnBw8eeuT+++/tefbZg48MH55zZMSI34hgEIR6EOFgIS4Z2vXnmjYHgOTEBMclQ7uGHLL71FNPO7p8+bJsp9NZKz/Ck08+1vHsswfbbTYbiYknVhU2mytfw/r13zd58MFp3UeNGvPLeef9rjAhIQGn09mgBAs1bQ41cTrrht524lFx1SQ1NdXpaRN4B5K8/vo//ZqTc17RqlUfN//vf5/tlJ//w+FgU4gKQrwirqwW4jdndjp85Xk9d3lWCs2bplRceV7PXUZ4K51zzpCS5s2bV/373//sUF1dDcCnn36U+dFHH2SdfLIq9Xfc2rVfZ5x2Wt/i8eOvOdi9e4+yb775qrnDEXABEjT9+w+wr1y5PKu6uppjx44lfPzxh1lnnnlWUPkhEhMTnZ5+XHPNlaccPVqScN11k38dNeqKX378casYqwWhHmTlYDF+c2anw0a5rtbEZrMxc+bTP86c+chJV145sk9SUpIzIyOz6tFH/3dbmzZtq378cavP43JzLz58771/7XHllSNPBejR4+SjBw7sTzWiTVddNeHQnj2708aNu7xPdXW1LSfnvILc3IuOrFmTl1HfsWeeObD4scce6taqVauqSZNu/nnGjAe7JSYmONPS0h333nv/TiPaJwixjORziCKSz0EQrIvkcxAEQRDiDhEOgiAIghciHARBEAQvV12t9QAADitJREFURDgIgiAIXohwEARBELwQ4SAIgiB4IcJBOM7y5ctaXn31mN5XXXX5qVdeOfLUF174T9tIt+GDD1Y2HzZs4ID1679vEsp5Jk+eqNasyctYt+67Jvfff0+Xxp3jml6ef48bd/mpobSnJps356cNGzZwwHvvvdMimPoLFsxr/fbbi1uBK8T5m2++nhVqG4qKihLvvPOWHgD79+9LvvXWyT0bc56pU//Wdc+eXSkAt946uef+/fuSQ23bsGEDB4wbd/mpNf/79ttvGrxxsWYfhYYjm+AsRt7eL1q9t/PDjvaK4pTMlIyKP3Q9/+fhnQaHvClu376fk//731mdXnll/qZWrbKqS0pKEm666TrVpUvXst/9Lreo/jMYw3vvvdP6nHOGFC5e/Gb2GWf0DxiWOxiCCe/tj82b849vtnvttbc2hdoWD2+/vbj1OecMKXznnaXZf/jDH4/UV3/jxvXN+vUbENTO8GApKipM3LnzpyYA7dt3qHz22Rd+bMx5Nm7ckOHZK9XYc/jCiPtds49CwxHhYCHy9n7RatGP73SpclQlANgrilMW/fhOF4BQBcThw4eTqqurbMeOHUto1SqrulmzZo777vv7jtTUNCfAu+++3fLNN19vW1FRkVBVVWn729/u23nWWWcfnTx5ourR4+SjmzZtzKisrLRNnnzz3kWLFrbdu3dP2mWXXf7L9df/6deSkpKEGTOmd969e2e6w+GwjR07/sCll47yam9BwaGkjRt/yHjppbmbbrhh4ql2u31PZmamAyA397dnnHPO4MItWzY3S0tLd0yf/vBPnTt3rbjssgtPHzr03MJ1677LBLjnnmk7Tj/9jOPhPmqG9/7hhw3pM2fO6FJeXp7QrFlG9fTpM35q27Zd5YMPTuuye/fO9KKiouQuXboee+SR//3pyScf6wSu0Btz5ry+ZdiwgQM+/3ztt8eOHUuYPn1ql507f2qSkJDgHD36yl8uv/yKgjfffD3r66+/bF5SUpz4yy8HUvv1O9N+//3/2F23j5WVlbbPPvsk6+mnn99y222TT9mx46fUbt26lwNcdtmFpz/99HO6c+euFZ52T5hw/b61a79u8cMPGzKys7MrAb78cnXzd95Z0qaoqCjpyivH77/qqgmH/N1jf+2aOfPRzoWFhcl33nlLj7/85W977rjjJrV06cof9uzZlfKPfzzQtajoSHJqaqrj7run7ezT57RSX2HZlyx5s3VhYWHyXXf9+eTnnnt5y/XXjz/16aef0506da7wF2r91Vdnt0tNTXXs3bsnvXPnrsceffR/d6SkpAS1E9dfH+12e8L06fd1LSg4lFJYWJjct28/+4MPPrLLXx8Bnn76yQ4Ad9zxl325ub85o3v3nscKCw8nz5nz+uaXX36+7WefrWrpcDhsZ545wH7XXffurRlvLF4QtZKFeG/nhx09gsFDlaMq4b2dH3YM9dynnXZ66VlnnXNk/PjRp0+cOLb3zJmPdKyudti6d+9R7nA4eOedJdlPPvnvHxcseGvTmDFXHnj11Vfae451Op22uXMXbh4yZHjhM8/8q/PMmU9vf/bZ/+rXX5/XAeC5555p36uXOjZv3pubn3vulS2vvTa3/c6dO7yiyy5btqTVGWf0s3fu3LWie/cex5YtW3xcfVJcbE/q06fv0QULFm/Kyfnt4ZkzH+3s+S0tLb16/vxFm669dtLPM2ZM7+avjw89dH/3CROu2//660s25eT89vD8+XPafvPNV82Sk5Ods2cv2PLWW+/+cPRoSdInn3zY/L77/r4HYM6c17fUPMezz/6rQ2ZmZtXChUvzn3nmv1vnzZvdIT9/YzqA1pubPv74v7bPm/fmprVrv2qxaZOrvCYfffR+89atsyt69jy5fNCgc4689dbC1oGey7nn5hQPHDjoyIQJ1+3LyTnPDlBZWZkwZ87rmx999H+3zZ37csf67rGvdt111z27W7ZsWfmvf83aXvN6jz32cOfhw0cULly4NP+aaybte+WV/7b/6aftqZ6w7G+99e7G1q3blC9btiTrxhtvO9CyZcvKmTOf2taqVVa15xw1Q62/8sprm1ev/qzlhx++3xxg69YtzaZM+X+733jj7Y2HDv2aumrVx5m++l1TpfTIIw+eFKiPn3zyYYsePU4+Nnv2gi1vvrlsY37+DxkbNqxr4q+PdSkuLk4aP37igddee2vT55+vyti6VTeZO/f1zfPnv7np0KFDyUuXLmoV6PhYRVYOFsJeUewzb4O/8obywAMP7Z48+eb9q1d/lvn11181v/32P/X+29/u+yk39+IjTzzx9I8fffR+i927d6Zt2LA+IyEh4fhsb8iQYUUA7dq1r+jV65SjTZo0cTRp0qXi2LFjiQDr13+XWV5envD++ytaA5SXlyds26bTu3btVivU+AcfrGw9YcL1+wBycs47vGzZkjZXX33tQYDk5GTn5ZdfUQAwcuSYQ55BEWDMmCsPAVxwwYVFM2c+0q2g4JDXe11QcCjpyJHC5PPP/30RgOe8AC1btqx69dVXsnft2pm2f//+VE+7fbFhw7qMu++ethMgK6t11aBB5xz55psvM5o2bVatVO+jGRkZDoA2bdqVFxUd8TrPihXvZuXknFcAcN55vy989NF/dLvjjr/uC3b2DDBkyPAjNpuNU045tay4uDgJ/N9jAF/t8qRlrcvmzfkZM2bM/MnVvguKPPk8GhKWPVCo9U6dOpd27NipElxh34uKinyOQb7USv76eOmlow5/993aJq+88kKbXbt2ppeUFCcdO3Y0oWXLlsHeUvr3H1gC8PXXX2Vu27a16YQJV5wKUFFRkdCmTZuQQ+JbEREOFiIzJaPClyDITMkI+eX98MP3m5eWHk344x9HFo4Zc1XBmDFXFSxYMK/18uXLWg8fnmO/4Yare+fknHe4f/+BxT179ipdunRRG8+xycnJxwe2xMQEr0HO4XDYpk6dvqNv337HwJUKtGXLVrUGpw0b1jXZs2d3+n/+8/RJzz//75McDoetsLAw+dtvv246YMCgozZbgtOztHc4HLaEhMTj10lKSnKeuJaTmr+dqJPshBOqgbKyMtuBA/uTt27dkj579osdR44c/csll4wssNuLkgLFG3M4av/mdHI8jHhKSvLxcLTukOa1dBEHD/6atG7dd81/+ml702XLFrd1OuHYsaOJK1cub3HJJSMLwYbn0pWVVX71GImJie4Q5Seq+LvHS5e+1aq+dvk6t6tvTrZu3ZJWVlaW0JCw7IFCraeknHhXPGHfg8VfH+fMealNXt6qlhdddMnBc84Z8suuXTvT67bPZjtxbwGqq6tsiYkn3pv09HSn6xrVtksvHfWrJ/f4kSNHEmu+X/GEqJUsxB+6nv9zUkJSrXjYSQlJjj90PT/kfA7p6WmOl19+odPu3TtTwPXR/vjj1iY9epx87KeffkwDuPnm2/cPHTq8+LPPPmnRkLDcffv2sy9atDAb4MCB/cnXXntVn71799QScsuWLck6//zfH1y27P9+WLp05Q/Llr2/4dxzcwoWL34zG6Ciojzhgw9WNgdYvPiNrP79zzxuJF++fFkrgBUrlrfo2LFjWcuWLb1mxc2bN69u1SqrwqPGWLJkUdZzzz3T8ZtvvsocPjzn8JgxVxVkZjav2rjxh0yHwzWQJSQkUFVVO5to3779it9++63W4FqNfP31mhZnnXV2UMbit99enHXaaX2L33nn/Q1Ll6784e23V/5w+eVjD7zzzpI2ABkZmVWe2X5e3qfHPZnc4ccDKr2Ducc1SUxMclZX1x3EoXfvPsXLl7/dCuCzzz7NfOyxh7sECsuekJDorKqq3bZQQq03po/ffvtN5sUXX3pw5MjRh8vLyxN27dqZXl3tqNXHzMwW1UePliQdOnQwqby83Pbtt9/4VGcNHDjI/vHHH2SVlJQkVFVVMWXKHT1XrHg3+CVIDCErBwvhMTqHw1tp6NBzi/fv379vypQ7T/YMRP37Dyi65ZY79iclJTm7det+bMyYS05LSEhw9u8/wL5586ZmwZ775pvv2DdjxvQuY8de1sfhcHD99Tfu9RhhASoqKmyff76q1ZNPPlMrLvi4cdf8cvvtfzqlsLBwD8DHH3/Y8uWX/9uxZctWlX//+8M7PPU2bvyh2bhxl7dOTU1zTJ364A78MG3a9B0zZz7a+fnnn+2UkZFZNX36jB2HDxckPfjgtG6rVn3cKikpyXnKKb1L9u3blwIwcOCgI+PHj+4zZ87rx1UcN998+74ZM6Z3ufLKkae6jKJX7+/bt98xrbd42Rfq8uGH/5d1ww031hLk48ZN+PWKKxa13bZNp1177aR9zzzzz5PmzHm5w5lnDjwu/AYOPNv+yisvdMrIyPCpCgp0j9eu/drnc2rTpm1V69atKyZPvqbXtGnTd3rKp0z5f7sffvjvXd95Z2mb1NRUxz33TNuZkZFZ7S8s+8CBZxdNmfLnk2s+u1BCrQfCXx+vuGLcL//61xNdXn99XrsmTZpW9+qlSn7+eW/qOecMKfH08YUX5mwdOXL0gUmTJvTOympdcfLJ6qiva1xwwYVFW7fqJjfccHVvh8NB//4D7aNHjw2Y2jZWkZDdUURCdgePx1uobnlND59otEuIXyRktyAIghB3iFpJsAS+Vg0AHr91QRCMRVYOgiAIghciHKKLI5BLoCAI5sT93QbvsmdBRDhEl43FxUeai4AQBOvgdDptxcVHmgMbo92WcCI2hyjicFRPstsPv2i3Hz4NEdSCYBUcwEaHo3pStBsSTsSVVRAEQfBCZquCIAiCFyIcBEEQBC9EOAiCIAheiHAQBEEQvBDhIAiCIHjx/wH4B0uoA7gmSQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = [23155, 1576, 18957, 9417, 45691, 54251, 27466, 32813, 59615, 19673, 19061, 6062, 30891, 26455, 18497, 20150, 53160, 2012, 37639, 23982, 8293, 1677, 56249, 58800, 16233, 37615, 8373, 31019, 35653, 10623, 25829, 38347, 39416, 29292, 19546, 54300, 24781, 23842, 17062, 3880, 38482, 32159, 14325, 4055, 14732, 45766, 49278, 59259, 24768, 10150, 26939, 33331, 45961, 20004, 12471, 8408]\n",
    "ay = [13499, 46244, 21272, 61671, 33794, 51074, 3463, 48998, 48721, 39600, 36452, 6321, 60982, 64633, 47797, 19113, 19687, 26711, 6441, 57000, 38974, 55786, 25142, 37486, 15373, 32377, 25857, 54193, 6408, 1308, 11579, 58620, 24805, 9982, 24942, 15498, 16222, 58461, 54430, 50930, 53747, 40945, 45810, 53171, 20430, 40910, 34150, 29881, 32687, 61081, 54573, 46241, 8879, 31094, 56868, 9650]\n",
    "plt.plot(fx, fy, 'ro', label= 'Enrollment Features')\n",
    "plt.plot(cx, cy, 'bo', label= 'Chaff Points')\n",
    "plt.plot(ax, ay, 'go', label= 'Same Application Authentication Feature')\n",
    "plt.legend(bbox_to_anchor=(.5, -0.4), loc='lower center', borderaxespad=0.)\n",
    "fig=plt.figure(1)\n",
    "fig.savefig('same_app_auth.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dax = [23302, 1677, 18957, 9417, 45691, 54251, 27466, 32944, 59615, 20004, 19061, 6062, 31019, 26455, 18497, 20338, 53160, 2507, 37615, 23982, 8293, 2012, 56249, 58800, 16233, 8373, 35653, 10623, 38661, 39827, 29292, 19546, 54300, 25151, 24462, 17159, 3578, 32159, 14732, 4055, 15475, 46514, 49278, 59552, 24768, 9836, 26939, 33331, 45961, 20215, 12208]\n",
    "day = [21700, 55786, 21272, 61671, 33794, 51074, 3463, 58196, 48721, 31094, 36452, 6321, 54193, 64633, 47797, 27050, 19687, 61933, 32377, 57000, 38974, 26711, 25142, 37486, 15373, 25857, 6408, 1308, 50213, 35488, 9982, 24942, 15498, 16112, 3808, 9274, 53611, 40945, 20430, 53171, 60012, 3357, 34150, 51385, 32687, 46783, 54573, 46241, 8879, 23055, 61134]\n",
    "plt.plot(fx, fy, 'ro', label= 'Enrollment Features')\n",
    "plt.plot(cx, cy, 'bo', label= 'Chaff Points')\n",
    "plt.plot(dax, day, 'go', label= 'Different Application Authentication Feature')\n",
    "plt.legend(bbox_to_anchor=(.5, -0.4), loc='lower center', borderaxespad=0.)\n",
    "fig=plt.figure(1)\n",
    "fig.savefig('different_app_auth.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "tan_auth = np.array([150310., 158320., 170250., 192860., 225875.])\n",
    "irms_auth=np.array([116175., 124495., 138790., 154900., 194805.])\n",
    "phn_auth=np.array([147340., 152225., 166515., 189285., 223825.])\n",
    "degree=[16,24,32,40,48]\n",
    "plt.xlabel('Number of Degree')\n",
    "plt.ylabel('Time to Authenticate (milliseconds)')\n",
    "plt.grid(True)\n",
    "plt.plot(degree, tan_auth, 'bo', linestyle='dashed', label='Applicaton 1', markersize=5)\n",
    "plt.plot(degree, irms_auth, 'ro', linestyle='-.', label='Applicaton 2')\n",
    "plt.plot(degree, phn_auth, 'go', linestyle='solid', label='Applicaton 3')\n",
    "plt.legend(loc='lower right', prop={'size': 12})\n",
    "fig=plt.figure(1)\n",
    "fig.savefig('failed_auth_degree_time.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

